A bridge to new physics: proposing new -- and reviving old -- explanations of $a_\mu$

The $4.2\,\sigma$ tension in the combined measurement of the anomalous magnetic moment of the muon, $a_\mu$, and the Standard Model prediction strongly suggests the existence of beyond the Standard Model physics. Following the Standard Model Effective Field Theory approach, we study a particular topology, the \emph{bridge} diagram, which gives a chirally enhanced contribution to $a_\mu$. We classify all possible 2- and 3-field SM extensions that can generate this contribution and present the full $a_\mu$ result for them. Within our approach, we find that several 2-field fermion-scalar extensions which had been previously discarded in the literature -- when only the Yukawa-suppressed contribution was considered -- can actually be viable models to explain the observed anomaly. Furthermore, the 3-field extensions which generate the bridge diagram represent a new class of models to account for $a_\mu$. We explore a particular 3-field extension which, beyond explaining $a_\mu$, can also account for the neutral $B$-meson anomalies and the Cabibbo angle anomaly. We present the full one-loop matching for this model and a one-loop phenomenological study.

==> anc/MatchingResult.dat <==
(* MT denotes the mass of the VLL triplet, \Sigma, MF is the mass of the vector-like quark \Psi_Q and MS is the mass of the S_3 leptoquark. The rest of the couplings follow the notation from the paper. *)

MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 
         (lamS[fl95, fl97]*lamSbar[fl93, fl99])/MS^2, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 
         (lamS[fl93, fl99]*lamSbar[fl95, fl97])/MS^2, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 
         (lamS[fl95, fl97]*lamSbar[fl93, fl99])/MS^2, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 
         (lamS[fl93, fl99]*lamSbar[fl95, fl97])/MS^2, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> (-3*yT[fl99]*yTbar[fl97])/(4*MT^2), 
        alphaOHl1bar[fl99_, fl97_] -> (-3*yT[fl97]*yTbar[fl99])/(4*MT^2), 
        alphaOHl3[fl99_, fl97_] -> (yT[fl99]*yTbar[fl97])/(4*MT^2), 
        alphaOHl3bar[fl99_, fl97_] -> (yT[fl97]*yTbar[fl99])/(4*MT^2), 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> (3*yT[fl99]*yTbar[fl97])/(4*MT^2), 
        alphaRHl1pbar[fl99_, fl97_] -> (3*yT[fl97]*yTbar[fl99])/(4*MT^2), 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> -(yT[fl99]*yTbar[fl97])/(4*MT^2), 
        alphaRHl3pbar[fl99_, fl97_] -> -(yT[fl97]*yTbar[fl99])/(4*MT^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (77*g1^2*invepsilonbar)/(48*Pi^2) - 
          (4*g1^2*Log[MF^2/\[Mu]^2])/(3*Pi^2) - (g1^2*Log[MS^2/\[Mu]^2])/
           (48*Pi^2) - (g1^2*Log[MT^2/\[Mu]^2])/(4*Pi^2), 
        alphaKG -> (5*g3^2*invepsilonbar)/(32*Pi^2) - 
          (g3^2*Log[MF^2/\[Mu]^2])/(8*Pi^2) - (g3^2*Log[MS^2/\[Mu]^2])/
           (32*Pi^2), alphaKH -> (3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + 
          (3*invepsilonbar*yT[fl1]*yTbar[fl1])/(16*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(16*Pi^2), 
        alphaKW -> (19*g2^2*invepsilonbar)/(24*Pi^2) - 
          (g2^2*Log[MF^2/\[Mu]^2])/(2*Pi^2) - (g2^2*Log[MS^2/\[Mu]^2])/
           (8*Pi^2) - (g2^2*Log[MT^2/\[Mu]^2])/(6*Pi^2), 
        alphaO3G -> -g3^3/(960*MF^2*Pi^2) + g3^3/(1920*MS^2*Pi^2), 
        alphaO3Gt -> 0, alphaO3W -> -g2^3/(240*MF^2*Pi^2) + 
          g2^3/(480*MS^2*Pi^2) - g2^3/(720*MT^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -(yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl3, fl2]*
             ylbar[fl5, fl4]*yT[fl5]*yTbar[fl1])/(24*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl3, fl2]*
            ylbar[fl5, fl4]*yT[fl5]*yTbar[fl1])/(24*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl3, fl2]*
            ylbar[fl5, fl4]*yT[fl5]*yTbar[fl1])/(24*MT^2*Pi^2) - 
          (yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl1, fl4]*ylbar[fl5, fl2]*yT[fl5]*
            yTbar[fl3])/(12*MT^2*Pi^2) - (invepsilonbar*yl[fl1, fl2]*
            yl[fl3, fl4]*ylbar[fl1, fl4]*ylbar[fl5, fl2]*yT[fl5]*yTbar[fl3])/
           (12*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*yl[fl3, fl4]*
            ylbar[fl1, fl4]*ylbar[fl5, fl2]*yT[fl5]*yTbar[fl3])/
           (12*MT^2*Pi^2) + (3*yT[fl1]*yT[fl2]*yT[fl3]*yTbar[fl1]*yTbar[fl2]*
            yTbar[fl3])/(16*MT^2*Pi^2) + (yl[fl1, fl2]*ylbar[fl3, fl2]*
            yT[fl3]*yT[fl4]*yTbar[fl1]*yTbar[fl4])/(8*MT^2*Pi^2), 
        alphaOHB -> (3*g1^2*yT[fl1]*yTbar[fl1])/(128*MT^2*Pi^2), 
        alphaOHBox -> (yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (16*MT^2*Pi^2) + (5*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
           (96*MT^2*Pi^2), alphaOHD -> (11*yl[fl1, fl2]*ylbar[fl3, fl2]*
            yT[fl3]*yTbar[fl1])/(32*MT^2*Pi^2) + 
          (3*invepsilonbar*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (16*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl3, fl2]*
            yT[fl3]*yTbar[fl1])/(16*MT^2*Pi^2) - 
          (19*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/(96*MT^2*Pi^2), 
        alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 
         (7*g2^2*yT[fl1]*yTbar[fl1])/(384*MT^2*Pi^2), 
        alphaOHWB -> (g1*g2*yT[fl1]*yTbar[fl1])/(48*MT^2*Pi^2), 
        alphaOlambda -> (yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (8*Pi^2) + (invepsilonbar*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*
            yTbar[fl1])/(8*Pi^2) - (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/(8*Pi^2) + 
          (5*invepsilonbar*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/(16*Pi^2) - 
          (5*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
           (16*Pi^2), alphaOmuH2 -> (3*MT^2*yT[fl1]*yTbar[fl1])/(8*Pi^2) + 
          (3*invepsilonbar*MT^2*yT[fl1]*yTbar[fl1])/(8*Pi^2) - 
          (3*MT^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(8*Pi^2), 
        alphaR2B -> (4*g1^2)/(15*MF^2*Pi^2) + g1^2/(480*MS^2*Pi^2) + 
          g1^2/(20*MT^2*Pi^2), alphaR2G -> g3^2/(40*MF^2*Pi^2) + 
          g3^2/(320*MS^2*Pi^2), alphaR2W -> g2^2/(10*MF^2*Pi^2) + 
          g2^2/(80*MS^2*Pi^2) + g2^2/(30*MT^2*Pi^2), 
        alphaRBDH -> (13*g1*yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) + 
          (g1*invepsilonbar*yT[fl1]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (g1*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(32*MT^2*Pi^2), 
        alphaRDH -> (yT[fl1]*yTbar[fl1])/(16*MT^2*Pi^2), 
        alphaRHDp -> -(yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (4*MT^2*Pi^2) - (13*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
           (48*MT^2*Pi^2), alphaRHDpp -> 0, alphaRWDH -> 
         (7*g2*yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) + 
          (g2*invepsilonbar*yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2) - 
          (g2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2), 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> (-9*g1*MF^4*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1*invepsilonbar*MF^4*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^3*Pi^2) + 
          (9*g1*MS^4*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^3*Pi^2) + 
          (3*g1*invepsilonbar*MS^4*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^3*
            Pi^2) + (3*g1*MF^2*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^2*
            Pi^2) + (3*g1*invepsilonbar*MF^2*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1*MS^2*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1*invepsilonbar*MS^2*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2) - 
          (3*g1*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2), 
        alphaEBepbar[fl99_, fl97_] -> (-9*g1*MF^4*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1*invepsilonbar*MF^4*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^3*Pi^2) + 
          (9*g1*MS^4*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^3*Pi^2) + 
          (3*g1*invepsilonbar*MS^4*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^3*
            Pi^2) + (3*g1*MF^2*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^2*
            Pi^2) + (3*g1*invepsilonbar*MF^2*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1*MS^2*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1*invepsilonbar*MS^2*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2) - 
          (3*g1*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2), 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> (-3*g1*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (256*MS^2*Pi^2) - (3*g1*yT[fl99]*yTbar[fl97])/(128*MT^2*Pi^2), 
        alphaEBlpbar[fl99_, fl97_] -> (-3*g1*lamS[fl1, fl99]*
            lamSbar[fl1, fl97])/(256*MS^2*Pi^2) - (3*g1*yT[fl97]*yTbar[fl99])/
           (128*MT^2*Pi^2), alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 
         (3*g1*lamS[fl97, fl1]*lamSbar[fl99, fl1])/(256*MS^2*Pi^2), 
        alphaEBqpbar[fl99_, fl97_] -> (3*g1*lamS[fl99, fl1]*
           lamSbar[fl97, fl1])/(256*MS^2*Pi^2), alphaEBqtp[fl99_, fl97_] -> 
         0, alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 
         (-9*g1*MS^4*lamu[fl99]*lamubar[fl97])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*MS^4*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (9*g1*MT^4*lamu[fl99]*lamubar[fl97])/
           (128*(-MS^2 + MT^2)^3*Pi^2) + (3*g1*invepsilonbar*MT^4*lamu[fl99]*
            lamubar[fl97])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g1*MS^2*lamu[fl99]*lamubar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*MT^2*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*invepsilonbar*MT^2*lamu[fl99]*
            lamubar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*g1*MS^2*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MT^4*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*g1*MT^2*lamu[fl99]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaEBupbar[fl99_, fl97_] -> (-9*g1*MS^4*lamu[fl97]*lamubar[fl99])/
           (128*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*invepsilonbar*MS^4*lamu[fl97]*
            lamubar[fl99])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (9*g1*MT^4*lamu[fl97]*lamubar[fl99])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*invepsilonbar*MT^4*lamu[fl97]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*MS^2*lamu[fl97]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MT^2*lamu[fl97]*lamubar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*MT^2*lamu[fl97]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (3*g1*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*MT^4*lamu[fl97]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*MT^2*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/
           (64*(-MS^2 + MT^2)^2*Pi^2), alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 
         (9*lamS[fl1, fl93]*lamSbar[fl2, fl95]*yd[fl1, fl97]*
            ydbar[fl2, fl99])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl93]*lamSbar[fl2, fl95]*yd[fl1, fl97]*
            ydbar[fl2, fl99])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl93]*
            lamSbar[fl2, fl95]*Log[MS^2/\[Mu]^2]*yd[fl1, fl97]*
            ydbar[fl2, fl99])/(64*MS^2*Pi^2), alphaEcldbar[fl93_, fl97_, 
          fl99_, fl95_] -> (9*lamS[fl1, fl95]*lamSbar[fl2, fl93]*
            yd[fl1, fl99]*ydbar[fl2, fl97])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl95]*lamSbar[fl2, fl93]*yd[fl1, fl99]*
            ydbar[fl2, fl97])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl95]*
            lamSbar[fl2, fl93]*Log[MS^2/\[Mu]^2]*yd[fl1, fl99]*
            ydbar[fl2, fl97])/(64*MS^2*Pi^2), alphaEcldthree[fl93_, fl97_, 
          fl99_, fl95_] -> 0, alphaEcldthreebar[fl93_, fl97_, fl99_, 
          fl95_] -> 0, alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 
         (9*MS^2*lamu[fl95]*lamubar[fl93]*yT[fl99]*yTbar[fl97])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl95]*
            lamubar[fl93]*yT[fl99]*yTbar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MT^2*lamu[fl95]*lamubar[fl93]*yT[fl99]*yTbar[fl97])/
           (128*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*lamu[fl95]*
            lamubar[fl93]*yT[fl99]*yTbar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamu[fl95]*lamubar[fl93]*yT[fl99]*yTbar[fl97])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamu[fl95]*
            lamubar[fl93]*yT[fl99]*yTbar[fl97])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl95]*lamubar[fl93]*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamu[fl95]*lamubar[fl93]*Log[MT^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamu[fl95]*lamubar[fl93]*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/
           (64*(-MS^2 + MT^2)*Pi^2) - (9*lamS[fl1, fl97]*lamu[fl95]*yT[fl99]*
            yu[fl1, fl93])/(128*MT^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl97]*
            lamu[fl95]*yT[fl99]*yu[fl1, fl93])/(64*MT^2*Pi^2) + 
          (9*lamS[fl1, fl97]*lamu[fl95]*yT[fl99]*yu[fl1, fl93])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamS[fl1, fl97]*
            lamu[fl95]*yT[fl99]*yu[fl1, fl93])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (9*MS^2*lamS[fl1, fl97]*lamu[fl95]*yT[fl99]*yu[fl1, fl93])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*MS^2*
            lamS[fl1, fl97]*lamu[fl95]*yT[fl99]*yu[fl1, fl93])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lamS[fl1, fl97]*lamu[fl95]*
            Log[MS^2/\[Mu]^2]*yT[fl99]*yu[fl1, fl93])/(64*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl1, fl97]*lamu[fl95]*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yu[fl1, fl93])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*lamS[fl1, fl97]*lamu[fl95]*Log[MT^2/\[Mu]^2]*yT[fl99]*
            yu[fl1, fl93])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (9*lamSbar[fl1, fl99]*lamubar[fl93]*yTbar[fl97]*yubar[fl1, fl95])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*lamSbar[fl1, fl99]*
            lamubar[fl93]*yTbar[fl97]*yubar[fl1, fl95])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, fl99]*lamubar[fl93]*yTbar[fl97]*yubar[fl1, fl95])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamSbar[fl1, fl99]*
            lamubar[fl93]*yTbar[fl97]*yubar[fl1, fl95])/(64*(-MS^2 + MT^2)*
            Pi^2) - (9*MS^2*lamSbar[fl1, fl99]*lamubar[fl93]*yTbar[fl97]*
            yubar[fl1, fl95])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl1, fl99]*lamubar[fl93]*yTbar[fl97]*
            yubar[fl1, fl95])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*lamSbar[fl1, fl99]*lamubar[fl93]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl1, fl95])/(64*MT^2*Pi^2) + (3*MS^2*lamSbar[fl1, fl99]*
            lamubar[fl93]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*yubar[fl1, fl95])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamSbar[fl1, fl99]*
            lamubar[fl93]*Log[MT^2/\[Mu]^2]*yTbar[fl97]*yubar[fl1, fl95])/
           (64*(-MS^2 + MT^2)*Pi^2) + (9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*
            yu[fl1, fl93]*yubar[fl2, fl95])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yu[fl1, fl93]*
            yubar[fl2, fl95])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*yu[fl1, fl93]*
            yubar[fl2, fl95])/(64*MS^2*Pi^2), alphaEclubar[fl97_, fl93_, 
          fl95_, fl99_] -> (9*MS^2*lamu[fl93]*lamubar[fl95]*yT[fl97]*
            yTbar[fl99])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl93]*lamubar[fl95]*yT[fl97]*
            yTbar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MT^2*lamu[fl93]*lamubar[fl95]*yT[fl97]*yTbar[fl99])/
           (128*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*lamu[fl93]*
            lamubar[fl95]*yT[fl97]*yTbar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamu[fl93]*lamubar[fl95]*yT[fl97]*yTbar[fl99])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamu[fl93]*
            lamubar[fl95]*yT[fl97]*yTbar[fl99])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl93]*lamubar[fl95]*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamu[fl93]*lamubar[fl95]*Log[MT^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamu[fl93]*lamubar[fl95]*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/
           (64*(-MS^2 + MT^2)*Pi^2) - (9*lamS[fl1, fl99]*lamu[fl93]*yT[fl97]*
            yu[fl1, fl95])/(128*MT^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl99]*
            lamu[fl93]*yT[fl97]*yu[fl1, fl95])/(64*MT^2*Pi^2) + 
          (9*lamS[fl1, fl99]*lamu[fl93]*yT[fl97]*yu[fl1, fl95])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamS[fl1, fl99]*
            lamu[fl93]*yT[fl97]*yu[fl1, fl95])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (9*MS^2*lamS[fl1, fl99]*lamu[fl93]*yT[fl97]*yu[fl1, fl95])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*MS^2*
            lamS[fl1, fl99]*lamu[fl93]*yT[fl97]*yu[fl1, fl95])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lamS[fl1, fl99]*lamu[fl93]*
            Log[MS^2/\[Mu]^2]*yT[fl97]*yu[fl1, fl95])/(64*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl1, fl99]*lamu[fl93]*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yu[fl1, fl95])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*lamS[fl1, fl99]*lamu[fl93]*Log[MT^2/\[Mu]^2]*yT[fl97]*
            yu[fl1, fl95])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (9*lamSbar[fl1, fl97]*lamubar[fl95]*yTbar[fl99]*yubar[fl1, fl93])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*lamSbar[fl1, fl97]*
            lamubar[fl95]*yTbar[fl99]*yubar[fl1, fl93])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, fl97]*lamubar[fl95]*yTbar[fl99]*yubar[fl1, fl93])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamSbar[fl1, fl97]*
            lamubar[fl95]*yTbar[fl99]*yubar[fl1, fl93])/(64*(-MS^2 + MT^2)*
            Pi^2) - (9*MS^2*lamSbar[fl1, fl97]*lamubar[fl95]*yTbar[fl99]*
            yubar[fl1, fl93])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl1, fl97]*lamubar[fl95]*yTbar[fl99]*
            yubar[fl1, fl93])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*lamSbar[fl1, fl97]*lamubar[fl95]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl1, fl93])/(64*MT^2*Pi^2) + (3*MS^2*lamSbar[fl1, fl97]*
            lamubar[fl95]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*yubar[fl1, fl93])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamSbar[fl1, fl97]*
            lamubar[fl95]*Log[MT^2/\[Mu]^2]*yTbar[fl99]*yubar[fl1, fl93])/
           (64*(-MS^2 + MT^2)*Pi^2) + (9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yu[fl1, fl95]*yubar[fl2, fl93])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yu[fl1, fl95]*
            yubar[fl2, fl93])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*yu[fl1, fl95]*
            yubar[fl2, fl93])/(64*MS^2*Pi^2), alphaEcluthree[fl97_, fl93_, 
          fl95_, fl99_] -> 0, alphaEcluthreebar[fl97_, fl93_, fl95_, 
          fl99_] -> 0, alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 
         (9*lamS[fl93, fl1]*lamSbar[fl95, fl2]*yl[fl1, fl97]*
            ylbar[fl2, fl99])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl93, fl1]*lamSbar[fl95, fl2]*yl[fl1, fl97]*
            ylbar[fl2, fl99])/(64*MS^2*Pi^2) - (3*lamS[fl93, fl1]*
            lamSbar[fl95, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl97]*
            ylbar[fl2, fl99])/(64*MS^2*Pi^2), alphaEcqebar[fl93_, fl97_, 
          fl99_, fl95_] -> (9*lamS[fl95, fl1]*lamSbar[fl93, fl2]*
            yl[fl1, fl99]*ylbar[fl2, fl97])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl95, fl1]*lamSbar[fl93, fl2]*yl[fl1, fl99]*
            ylbar[fl2, fl97])/(64*MS^2*Pi^2) - (3*lamS[fl95, fl1]*
            lamSbar[fl93, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl99]*
            ylbar[fl2, fl97])/(64*MS^2*Pi^2), alphaEcqedl[fl93_, fl97_, 
          fl99_, fl95_] -> (9*lamS[fl93, fl1]*lamSbar[fl2, fl95]*
            ydbar[fl2, fl99]*yl[fl1, fl97])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl93, fl1]*lamSbar[fl2, fl95]*
            ydbar[fl2, fl99]*yl[fl1, fl97])/(64*MS^2*Pi^2) - 
          (3*lamS[fl93, fl1]*lamSbar[fl2, fl95]*Log[MS^2/\[Mu]^2]*
            ydbar[fl2, fl99]*yl[fl1, fl97])/(64*MS^2*Pi^2), 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 
         (9*lamS[fl1, fl95]*lamSbar[fl93, fl2]*yd[fl1, fl99]*
            ylbar[fl2, fl97])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl95]*lamSbar[fl93, fl2]*yd[fl1, fl99]*
            ylbar[fl2, fl97])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl95]*
            lamSbar[fl93, fl2]*Log[MS^2/\[Mu]^2]*yd[fl1, fl99]*
            ylbar[fl2, fl97])/(64*MS^2*Pi^2), alphaEcqedlthree[fl93_, fl97_, 
          fl99_, fl95_] -> 0, alphaEcqedlthreebar[fl93_, fl97_, fl99_, 
          fl95_] -> 0, alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 
         -(g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(36*MS^2*Pi^2) - 
          (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(16*MS^2*Pi^2) - 
          (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(12*MS^2*Pi^2) - 
          (g1^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (36*MS^2*Pi^2) - (3*g2^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(16*MS^2*Pi^2) - 
          (g3^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (12*MS^2*Pi^2) - (MF^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeL*
            YbridgeLbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeL*
            YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*lamu[fl1]*lamubar[fl1])/(8*MS^4*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*lamu[fl1]*
            lamubar[fl1])/(8*MS^4*Pi^2) + (MF^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (g1^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/(36*MS^2*Pi^2) + 
          (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/
           (16*MS^2*Pi^2) + (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*
            Log[MS^2/\[Mu]^2])/(12*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*lamu[fl1]*lamubar[fl1]*Log[MT^2/\[Mu]^2])/
           (8*MS^4*Pi^2) - (MF^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*yQ[fl1]*
            yQbar[fl1])/(8*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (MF^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + (lamS[fl95, fl97]*lamu[fl1]*
            yT[fl99]*yu[fl93, fl1])/(16*MS^2*Pi^2) + 
          (invepsilonbar*lamS[fl95, fl97]*lamu[fl1]*yT[fl99]*yu[fl93, fl1])/
           (16*MS^2*Pi^2) - (lamS[fl95, fl97]*lamu[fl1]*Log[MT^2/\[Mu]^2]*
            yT[fl99]*yu[fl93, fl1])/(16*MS^2*Pi^2) + 
          (lamSbar[fl93, fl99]*lamubar[fl1]*yTbar[fl97]*yubar[fl95, fl1])/
           (16*MS^2*Pi^2) + (invepsilonbar*lamSbar[fl93, fl99]*lamubar[fl1]*
            yTbar[fl97]*yubar[fl95, fl1])/(16*MS^2*Pi^2) - 
          (lamSbar[fl93, fl99]*lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl95, fl1])/(16*MS^2*Pi^2), alphaEcqlbar[fl95_, fl97_, 
          fl99_, fl93_] -> -(g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (36*MS^2*Pi^2) - (3*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (16*MS^2*Pi^2) - (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (12*MS^2*Pi^2) - (g1^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(36*MS^2*Pi^2) - 
          (3*g2^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (16*MS^2*Pi^2) - (g3^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(12*MS^2*Pi^2) - 
          (MF^4*YbridgeL*YbridgeLbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MT^4*YbridgeL*YbridgeLbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*
            YbridgeR*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF*MT^3*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*
            YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*lamu[fl1]*lamubar[fl1])/(8*MS^4*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*lamu[fl1]*
            lamubar[fl1])/(8*MS^4*Pi^2) + (MF^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeL*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (g1^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/(36*MS^2*Pi^2) + 
          (3*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/
           (16*MS^2*Pi^2) + (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*
            Log[MS^2/\[Mu]^2])/(12*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*lamu[fl1]*lamubar[fl1]*Log[MT^2/\[Mu]^2])/
           (8*MS^4*Pi^2) - (MF^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*yQ[fl1]*
            yQbar[fl1])/(8*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (MF^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + (lamS[fl93, fl99]*lamu[fl1]*
            yT[fl97]*yu[fl95, fl1])/(16*MS^2*Pi^2) + 
          (invepsilonbar*lamS[fl93, fl99]*lamu[fl1]*yT[fl97]*yu[fl95, fl1])/
           (16*MS^2*Pi^2) - (lamS[fl93, fl99]*lamu[fl1]*Log[MT^2/\[Mu]^2]*
            yT[fl97]*yu[fl95, fl1])/(16*MS^2*Pi^2) + 
          (lamSbar[fl95, fl97]*lamubar[fl1]*yTbar[fl99]*yubar[fl93, fl1])/
           (16*MS^2*Pi^2) + (invepsilonbar*lamSbar[fl95, fl97]*lamubar[fl1]*
            yTbar[fl99]*yubar[fl93, fl1])/(16*MS^2*Pi^2) - 
          (lamSbar[fl95, fl97]*lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl93, fl1])/(16*MS^2*Pi^2), alphaEcqlp[fl95_, fl97_, fl99_, 
          fl93_] -> -(g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (36*MS^2*Pi^2) + (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (16*MS^2*Pi^2) - (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (12*MS^2*Pi^2) - (g1^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(36*MS^2*Pi^2) + 
          (3*g2^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (16*MS^2*Pi^2) - (g3^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(12*MS^2*Pi^2) - 
          (MF^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MT^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*
            YbridgeR*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF*MT^3*YbridgeL*YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*
            YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*lamu[fl1]*lamubar[fl1])/(8*MS^4*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*lamu[fl1]*
            lamubar[fl1])/(8*MS^4*Pi^2) + (MF^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (g1^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/(36*MS^2*Pi^2) - 
          (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/
           (16*MS^2*Pi^2) + (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*
            Log[MS^2/\[Mu]^2])/(12*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*lamu[fl1]*lamubar[fl1]*Log[MT^2/\[Mu]^2])/
           (8*MS^4*Pi^2) - (MF^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*yQ[fl1]*
            yQbar[fl1])/(8*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (MF^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + (lamS[fl95, fl97]*lamu[fl1]*
            yT[fl99]*yu[fl93, fl1])/(16*MS^2*Pi^2) + 
          (invepsilonbar*lamS[fl95, fl97]*lamu[fl1]*yT[fl99]*yu[fl93, fl1])/
           (16*MS^2*Pi^2) - (lamS[fl95, fl97]*lamu[fl1]*Log[MT^2/\[Mu]^2]*
            yT[fl99]*yu[fl93, fl1])/(16*MS^2*Pi^2) + 
          (lamSbar[fl93, fl99]*lamubar[fl1]*yTbar[fl97]*yubar[fl95, fl1])/
           (16*MS^2*Pi^2) + (invepsilonbar*lamSbar[fl93, fl99]*lamubar[fl1]*
            yTbar[fl97]*yubar[fl95, fl1])/(16*MS^2*Pi^2) - 
          (lamSbar[fl93, fl99]*lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl95, fl1])/(16*MS^2*Pi^2), alphaEcqlpbar[fl95_, fl97_, 
          fl99_, fl93_] -> -(g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (36*MS^2*Pi^2) + (3*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (16*MS^2*Pi^2) - (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (12*MS^2*Pi^2) - (g1^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(36*MS^2*Pi^2) + 
          (3*g2^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (16*MS^2*Pi^2) - (g3^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(12*MS^2*Pi^2) - 
          (MF^4*YbridgeL*YbridgeLbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MT^4*YbridgeL*YbridgeLbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*
            YbridgeR*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF*MT^3*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*
            YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*lamu[fl1]*lamubar[fl1])/(8*MS^4*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*lamu[fl1]*
            lamubar[fl1])/(8*MS^4*Pi^2) + (MF^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeL*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (g1^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/(36*MS^2*Pi^2) - 
          (3*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/
           (16*MS^2*Pi^2) + (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*
            Log[MS^2/\[Mu]^2])/(12*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*lamu[fl1]*lamubar[fl1]*Log[MT^2/\[Mu]^2])/
           (8*MS^4*Pi^2) - (MF^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*yQ[fl1]*
            yQbar[fl1])/(8*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (MF^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + (lamS[fl93, fl99]*lamu[fl1]*
            yT[fl97]*yu[fl95, fl1])/(16*MS^2*Pi^2) + 
          (invepsilonbar*lamS[fl93, fl99]*lamu[fl1]*yT[fl97]*yu[fl95, fl1])/
           (16*MS^2*Pi^2) - (lamS[fl93, fl99]*lamu[fl1]*Log[MT^2/\[Mu]^2]*
            yT[fl97]*yu[fl95, fl1])/(16*MS^2*Pi^2) + 
          (lamSbar[fl95, fl97]*lamubar[fl1]*yTbar[fl99]*yubar[fl93, fl1])/
           (16*MS^2*Pi^2) + (invepsilonbar*lamSbar[fl95, fl97]*lamubar[fl1]*
            yTbar[fl99]*yubar[fl93, fl1])/(16*MS^2*Pi^2) - 
          (lamSbar[fl95, fl97]*lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl93, fl1])/(16*MS^2*Pi^2), alphaEcqlptwo[fl95_, fl97_, 
          fl99_, fl93_] -> (g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (96*MS^2*Pi^2) - (9*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (128*MS^2*Pi^2) + (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (32*MS^2*Pi^2) + (g1^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(144*MS^2*Pi^2) - 
          (3*g2^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (64*MS^2*Pi^2) + (g3^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(48*MS^2*Pi^2) - 
          (g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/
           (144*MS^2*Pi^2) + (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*
            Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - (g3^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/(48*MS^2*Pi^2), 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 
         (g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(96*MS^2*Pi^2) - 
          (9*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(32*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (144*MS^2*Pi^2) - (3*g2^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(64*MS^2*Pi^2) + 
          (g3^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (48*MS^2*Pi^2) - (g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*
            Log[MS^2/\[Mu]^2])/(144*MS^2*Pi^2) + (3*g2^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
          (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/
           (48*MS^2*Pi^2), alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 
         (g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(96*MS^2*Pi^2) + 
          (9*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(32*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (144*MS^2*Pi^2) + (3*g2^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(64*MS^2*Pi^2) + 
          (g3^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (48*MS^2*Pi^2) - (g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*
            Log[MS^2/\[Mu]^2])/(144*MS^2*Pi^2) - (3*g2^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
          (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/
           (48*MS^2*Pi^2), alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 
         (g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(96*MS^2*Pi^2) + 
          (9*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(32*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (144*MS^2*Pi^2) + (3*g2^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(64*MS^2*Pi^2) + 
          (g3^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (48*MS^2*Pi^2) - (g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*
            Log[MS^2/\[Mu]^2])/(144*MS^2*Pi^2) - (3*g2^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
          (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/
           (48*MS^2*Pi^2), alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*lamS[fl1, fl95]*lamS[fl2, fl97]*lamSbar[fl1, fl93]*
            lamSbar[fl2, fl99])/(64*MS^2*Pi^2) - 
          (3*yl[fl99, fl1]*ylbar[fl97, fl1]*yT[fl93]*yTbar[fl95])/
           (512*MT^2*Pi^2) - (invepsilonbar*yl[fl99, fl1]*ylbar[fl97, fl1]*
            yT[fl93]*yTbar[fl95])/(256*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl99, fl1]*ylbar[fl97, fl1]*yT[fl93]*
            yTbar[fl95])/(256*MT^2*Pi^2) - (3*yl[fl93, fl1]*ylbar[fl95, fl1]*
            yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl93, fl1]*ylbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/
           (256*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl93, fl1]*
            ylbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (yT[fl93]*yT[fl99]*yTbar[fl95]*yTbar[fl97])/(256*MT^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*lamS[fl1, fl93]*lamS[fl2, fl99]*lamSbar[fl1, fl95]*
            lamSbar[fl2, fl97])/(64*MS^2*Pi^2) - 
          (3*yl[fl97, fl1]*ylbar[fl99, fl1]*yT[fl95]*yTbar[fl93])/
           (512*MT^2*Pi^2) - (invepsilonbar*yl[fl97, fl1]*ylbar[fl99, fl1]*
            yT[fl95]*yTbar[fl93])/(256*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl97, fl1]*ylbar[fl99, fl1]*yT[fl95]*
            yTbar[fl93])/(256*MT^2*Pi^2) - (3*yl[fl95, fl1]*ylbar[fl93, fl1]*
            yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl95, fl1]*ylbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/
           (256*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl95, fl1]*
            ylbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (yT[fl95]*yT[fl97]*yTbar[fl93]*yTbar[fl99])/(256*MT^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl95, fl1]*lamS[fl97, fl2]*lamSbar[fl93, fl1]*
            lamSbar[fl99, fl2])/(32*MS^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl93, fl1]*lamS[fl99, fl2]*lamSbar[fl95, fl1]*
            lamSbar[fl97, fl2])/(32*MS^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*lamS[fl95, fl1]*lamS[fl97, fl2]*lamSbar[fl93, fl1]*
           lamSbar[fl99, fl2])/(64*MS^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*lamS[fl93, fl1]*lamS[fl99, fl2]*lamSbar[fl95, fl1]*
           lamSbar[fl97, fl2])/(64*MS^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 
         (9*MS^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(32*(-MS^2 + MT^2)^3*
            Pi^2) - (9*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MS^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (9*MS^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(32*(-MS^2 + MT^2)^3*
            Pi^2) - (9*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MS^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> (-3*g2*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (256*MS^2*Pi^2) + (g2*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2), 
        alphaEWlpbar[fl99_, fl97_] -> (-3*g2*lamS[fl1, fl99]*
            lamSbar[fl1, fl97])/(256*MS^2*Pi^2) + (g2*yT[fl97]*yTbar[fl99])/
           (64*MT^2*Pi^2), alphaEWltp[fl99_, fl97_] -> 0, 
        alphaEWltpbar[fl99_, fl97_] -> 0, alphaEWq[fl99_, fl97_] -> 0, 
        alphaEWqbar[fl99_, fl97_] -> 0, alphaEWqp[fl99_, fl97_] -> 
         -(g2*lamS[fl97, fl1]*lamSbar[fl99, fl1])/(256*MS^2*Pi^2), 
        alphaEWqpbar[fl99_, fl97_] -> 
         -(g2*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(256*MS^2*Pi^2), 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> (27*MF^4*yQ[fl97]*yQbar[fl99])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MF^4*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)^2*Pi^2) - 
          (3*MF^2*MS^2*yQ[fl97]*yQbar[fl99])/(4*(MF^2 - MS^2)^2*Pi^2) - 
          (3*invepsilonbar*MF^2*MS^2*yQ[fl97]*yQbar[fl99])/
           (4*(MF^2 - MS^2)^2*Pi^2) + (21*MS^4*yQ[fl97]*yQbar[fl99])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (15*invepsilonbar*MS^4*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)^2*Pi^2) + 
          (3*MS^2*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)*Pi^2) + 
          (3*invepsilonbar*MS^2*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)*
            Pi^2) - (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^2*Pi^2) + (3*MF^2*MS^2*Log[MS^2/\[Mu]^2]*
            yQ[fl97]*yQbar[fl99])/(4*(MF^2 - MS^2)^2*Pi^2) - 
          (15*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^2*Pi^2) - (3*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)*Pi^2), alphaKebar[fl99_, fl97_] -> 
         (27*MF^4*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MF^4*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^2*
            Pi^2) - (3*MF^2*MS^2*yQ[fl99]*yQbar[fl97])/(4*(MF^2 - MS^2)^2*
            Pi^2) - (3*invepsilonbar*MF^2*MS^2*yQ[fl99]*yQbar[fl97])/
           (4*(MF^2 - MS^2)^2*Pi^2) + (21*MS^4*yQ[fl99]*yQbar[fl97])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (15*invepsilonbar*MS^4*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)^2*Pi^2) + 
          (3*MS^2*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)*Pi^2) + 
          (3*invepsilonbar*MS^2*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)*
            Pi^2) - (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^2*Pi^2) + (3*MF^2*MS^2*Log[MS^2/\[Mu]^2]*
            yQ[fl99]*yQbar[fl97])/(4*(MF^2 - MS^2)^2*Pi^2) - 
          (15*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^2*Pi^2) - (3*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)*Pi^2), alphaKl[fl99_, fl97_] -> 
         (9*lamS[fl1, fl97]*lamSbar[fl1, fl99])/(64*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl1, fl99])/(32*Pi^2) - 
          (9*lamS[fl1, fl97]*lamSbar[fl1, fl99]*Log[MS^2/\[Mu]^2])/
           (32*Pi^2) + (9*yT[fl99]*yTbar[fl97])/(64*Pi^2) + 
          (3*invepsilonbar*yT[fl99]*yTbar[fl97])/(32*Pi^2) + 
          (9*muH^2*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (3*invepsilonbar*muH^2*yT[fl99]*yTbar[fl97])/(16*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*Pi^2) - 
          (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(16*MT^2*Pi^2), 
        alphaKlbar[fl99_, fl97_] -> (9*lamS[fl1, fl99]*lamSbar[fl1, fl97])/
           (64*Pi^2) + (9*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl1, fl97])/
           (32*Pi^2) - (9*lamS[fl1, fl99]*lamSbar[fl1, fl97]*
            Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl97]*yTbar[fl99])/
           (64*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[fl99])/(32*Pi^2) + 
          (9*muH^2*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (3*invepsilonbar*muH^2*yT[fl97]*yTbar[fl99])/(16*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*Pi^2) - 
          (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(16*MT^2*Pi^2), 
        alphaKq[fl99_, fl97_] -> (3*lamS[fl97, fl1]*lamSbar[fl99, fl1])/
           (64*Pi^2) + (3*invepsilonbar*lamS[fl97, fl1]*lamSbar[fl99, fl1])/
           (32*Pi^2) - (3*lamS[fl97, fl1]*lamSbar[fl99, fl1]*
            Log[MS^2/\[Mu]^2])/(32*Pi^2), alphaKqbar[fl99_, fl97_] -> 
         (3*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(64*Pi^2) + 
          (3*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(32*Pi^2) - 
          (3*lamS[fl99, fl1]*lamSbar[fl97, fl1]*Log[MS^2/\[Mu]^2])/(32*Pi^2), 
        alphaKu[fl99_, fl97_] -> (9*MS^4*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl99]*
            lamubar[fl97])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MS^2*MT^2*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*invepsilonbar*MS^2*MT^2*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (9*MT^4*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^4*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MS^2*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)*
            Pi^2) - (3*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (9*MS^2*MT^2*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)*Pi^2) - (3*MT^4*lamu[fl99]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaKubar[fl99_, fl97_] -> (9*MS^4*lamu[fl97]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl97]*
            lamubar[fl99])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MS^2*MT^2*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*invepsilonbar*MS^2*MT^2*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (9*MT^4*lamu[fl97]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^4*lamu[fl97]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MS^2*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)*
            Pi^2) - (3*MS^4*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (9*MS^2*MT^2*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)*Pi^2) - (3*MT^4*lamu[fl97]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*MF^4*yQ[fl95]*yQ[fl97]*yQbar[fl93]*yQbar[fl99])/
           (128*(MF^2 - MS^2)^3*Pi^2) - (9*invepsilonbar*MF^4*yQ[fl95]*
            yQ[fl97]*yQbar[fl93]*yQbar[fl99])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yQ[fl95]*yQ[fl97]*yQbar[fl93]*yQbar[fl99])/
           (128*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yQ[fl95]*
            yQ[fl97]*yQbar[fl93]*yQbar[fl99])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (9*MF^2*yQ[fl95]*yQ[fl97]*yQbar[fl93]*yQbar[fl99])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MF^2*yQ[fl95]*
            yQ[fl97]*yQbar[fl93]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MS^2*yQ[fl95]*yQ[fl97]*yQbar[fl93]*yQbar[fl99])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*yQ[fl95]*
            yQ[fl97]*yQbar[fl93]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl95]*yQ[fl97]*yQbar[fl93]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl95]*yQ[fl97]*yQbar[fl93]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl95]*yQ[fl97]*yQbar[fl93]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl95]*yQ[fl97]*yQbar[fl93]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2), 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*MF^4*yQ[fl93]*yQ[fl99]*yQbar[fl95]*yQbar[fl97])/
           (128*(MF^2 - MS^2)^3*Pi^2) - (9*invepsilonbar*MF^4*yQ[fl93]*
            yQ[fl99]*yQbar[fl95]*yQbar[fl97])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yQ[fl93]*yQ[fl99]*yQbar[fl95]*yQbar[fl97])/
           (128*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yQ[fl93]*
            yQ[fl99]*yQbar[fl95]*yQbar[fl97])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (9*MF^2*yQ[fl93]*yQ[fl99]*yQbar[fl95]*yQbar[fl97])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MF^2*yQ[fl93]*
            yQ[fl99]*yQbar[fl95]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MS^2*yQ[fl93]*yQ[fl99]*yQbar[fl95]*yQbar[fl97])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*yQ[fl93]*
            yQ[fl99]*yQbar[fl95]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl93]*yQ[fl99]*yQbar[fl95]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl93]*yQ[fl99]*yQbar[fl95]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl93]*yQ[fl99]*yQbar[fl95]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl93]*yQ[fl99]*yQbar[fl95]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2), alphaOeH[fl97_, fl99_] -> 
         (g1^2*yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/(32*MT^2*Pi^2) + 
          (3*g1^2*invepsilonbar*yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/
           (32*MT^2*Pi^2) + (lam*yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/
           (8*MT^2*Pi^2) + (invepsilonbar*lam*yl[fl1, fl99]*yT[fl97]*
            yTbar[fl1])/(8*MT^2*Pi^2) - (3*g1^2*Log[MT^2/\[Mu]^2]*
            yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (lam*Log[MT^2/\[Mu]^2]*yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/
           (8*MT^2*Pi^2), alphaOeHbar[fl97_, fl99_] -> 
         (g1^2*ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (3*g1^2*invepsilonbar*ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/
           (32*MT^2*Pi^2) + (lam*ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/
           (8*MT^2*Pi^2) + (invepsilonbar*lam*ylbar[fl1, fl99]*yT[fl1]*
            yTbar[fl97])/(8*MT^2*Pi^2) - (3*g1^2*Log[MT^2/\[Mu]^2]*
            ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (lam*Log[MT^2/\[Mu]^2]*ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/
           (8*MT^2*Pi^2), alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*MF^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*invepsilonbar*MF^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (9*MS^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) - 
          (9*MS^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) + 
          (3*MF^4*lamu[fl99]*lamubar[fl97]*Log[MF^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
          (3*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^4*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*MF^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*invepsilonbar*MF^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (9*MS^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) - 
          (9*MS^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) + 
          (3*MF^4*lamu[fl97]*lamubar[fl99]*Log[MF^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*MS^4*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
          (3*MS^4*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^4*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOeW[fl97_, fl99_] -> (-3*g2*MF^2*MS^2*YbridgeL*yQ[fl99]*
            yT[fl97])/(8*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*g2*invepsilonbar*MF^2*MS^2*YbridgeL*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*g2*MS^4*YbridgeL*yQ[fl99]*
            yT[fl97])/(8*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*g2*invepsilonbar*MS^4*YbridgeL*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*g2*MS^2*YbridgeL*yQ[fl99]*
            yT[fl97])/(8*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*g2*invepsilonbar*MS^2*YbridgeL*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)*MT^2*Pi^2) + (3*g2*MF^3*YbridgeR*yQ[fl99]*
            yT[fl97])/(16*(MF^2 - MS^2)^2*MT*Pi^2) + 
          (3*g2*invepsilonbar*MF^3*YbridgeR*yQ[fl99]*yT[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) - (3*g2*MF*MS^2*YbridgeR*yQ[fl99]*
            yT[fl97])/(16*(MF^2 - MS^2)^2*MT*Pi^2) - 
          (3*g2*invepsilonbar*MF*MS^2*YbridgeR*yQ[fl99]*yT[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) - (3*g2*invepsilonbar*MF*YbridgeR*
            yQ[fl99]*yT[fl97])/(16*(MF^2 - MS^2)*MT*Pi^2) - 
          (3*g2*MF^3*YbridgeR*Log[MF^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) + (3*g2*MF*YbridgeR*Log[MF^2/\[Mu]^2]*
            yQ[fl99]*yT[fl97])/(16*(MF^2 - MS^2)*MT*Pi^2) + 
          (3*g2*MF^2*MS^2*YbridgeL*Log[MS^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*g2*MS^4*YbridgeL*
            Log[MS^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/(8*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (3*g2*MS^2*YbridgeL*Log[MS^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)*MT^2*Pi^2) + (3*g2*MF*MS^2*YbridgeR*
            Log[MS^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/(16*(MF^2 - MS^2)^2*MT*
            Pi^2), alphaOeWbar[fl97_, fl99_] -> 
         (-3*g2*MF^2*MS^2*YbridgeLbar*yQbar[fl99]*yTbar[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*g2*invepsilonbar*MF^2*MS^2*
            YbridgeLbar*yQbar[fl99]*yTbar[fl97])/(8*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*g2*MS^4*YbridgeLbar*yQbar[fl99]*yTbar[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*g2*invepsilonbar*MS^4*
            YbridgeLbar*yQbar[fl99]*yTbar[fl97])/(8*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*g2*MS^2*YbridgeLbar*yQbar[fl99]*yTbar[fl97])/
           (8*(MF^2 - MS^2)*MT^2*Pi^2) + (3*g2*invepsilonbar*MS^2*YbridgeLbar*
            yQbar[fl99]*yTbar[fl97])/(8*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*g2*MF^3*YbridgeRbar*yQbar[fl99]*yTbar[fl97])/(16*(MF^2 - MS^2)^2*
            MT*Pi^2) + (3*g2*invepsilonbar*MF^3*YbridgeRbar*yQbar[fl99]*
            yTbar[fl97])/(16*(MF^2 - MS^2)^2*MT*Pi^2) - 
          (3*g2*MF*MS^2*YbridgeRbar*yQbar[fl99]*yTbar[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) - (3*g2*invepsilonbar*MF*MS^2*
            YbridgeRbar*yQbar[fl99]*yTbar[fl97])/(16*(MF^2 - MS^2)^2*MT*
            Pi^2) - (3*g2*invepsilonbar*MF*YbridgeRbar*yQbar[fl99]*
            yTbar[fl97])/(16*(MF^2 - MS^2)*MT*Pi^2) - 
          (3*g2*MF^3*YbridgeRbar*Log[MF^2/\[Mu]^2]*yQbar[fl99]*yTbar[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) + (3*g2*MF*YbridgeRbar*
            Log[MF^2/\[Mu]^2]*yQbar[fl99]*yTbar[fl97])/(16*(MF^2 - MS^2)*MT*
            Pi^2) + (3*g2*MF^2*MS^2*YbridgeLbar*Log[MS^2/\[Mu]^2]*yQbar[fl99]*
            yTbar[fl97])/(8*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*g2*MS^4*YbridgeLbar*Log[MS^2/\[Mu]^2]*yQbar[fl99]*yTbar[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*g2*MS^2*YbridgeLbar*
            Log[MS^2/\[Mu]^2]*yQbar[fl99]*yTbar[fl97])/(8*(MF^2 - MS^2)*MT^2*
            Pi^2) + (3*g2*MF*MS^2*YbridgeRbar*Log[MS^2/\[Mu]^2]*yQbar[fl99]*
            yTbar[fl97])/(16*(MF^2 - MS^2)^2*MT*Pi^2), 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> (-3*yl[fl1, fl97]*ylbar[fl2, fl99]*yT[fl2]*
            yTbar[fl1])/(128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, fl97]*
            ylbar[fl2, fl99]*yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl97]*ylbar[fl2, fl99]*yT[fl2]*
            yTbar[fl1])/(64*MT^2*Pi^2), alphaOHebar[fl99_, fl97_] -> 
         (-3*yl[fl1, fl99]*ylbar[fl2, fl97]*yT[fl2]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, fl99]*ylbar[fl2, fl97]*
            yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl99]*ylbar[fl2, fl97]*yT[fl2]*
            yTbar[fl1])/(64*MT^2*Pi^2), alphaOHl1[fl99_, fl97_] -> 
         (-9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (9*invepsilonbar*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (27*g1^2*yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) + 
          (21*g2^2*yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) + 
          (27*g1^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) + 
          (45*g2^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (9*MF^3*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (27*MS^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^2*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (27*g1^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (45*g2^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) + 
          (3*yT[fl1]*yT[fl99]*yTbar[fl1]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (9*lamS[fl1, fl97]*lamu[fl2]*yT[fl99]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl1, fl97]*lamu[fl2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*lamS[fl1, fl97]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yu[fl1, fl2])/(64*MT^2*Pi^2) - (9*lamSbar[fl1, fl99]*lamubar[fl2]*
            yTbar[fl97]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*invepsilonbar*lamSbar[fl1, fl99]*lamubar[fl2]*yTbar[fl97]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (9*lamSbar[fl1, fl99]*
            lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) - (9*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2), alphaOHl1bar[fl99_, fl97_] -> 
         (-9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (9*invepsilonbar*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (27*g1^2*yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) + 
          (21*g2^2*yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) + 
          (27*g1^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) + 
          (45*g2^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (9*MF^3*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (27*MS^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^2*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (27*g1^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (45*g2^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) + 
          (3*yT[fl1]*yT[fl97]*yTbar[fl1]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (9*lamS[fl1, fl99]*lamu[fl2]*yT[fl97]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl1, fl99]*lamu[fl2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*lamS[fl1, fl99]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yu[fl1, fl2])/(64*MT^2*Pi^2) - (9*lamSbar[fl1, fl97]*lamubar[fl2]*
            yTbar[fl99]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*invepsilonbar*lamSbar[fl1, fl97]*lamubar[fl2]*yTbar[fl99]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (9*lamSbar[fl1, fl97]*
            lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) - (9*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2), alphaOHl3[fl99_, fl97_] -> 
         (-3*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (3*lamS[fl1, fl97]*lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*yTbar[fl1])/
           (32*MT^2*Pi^2) - (invepsilonbar*yl[fl1, fl2]*ylbar[fl97, fl2]*
            yT[fl99]*yTbar[fl1])/(32*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*
            yTbar[fl1])/(32*MT^2*Pi^2) - (yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl99, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl97])/
           (32*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (9*g1^2*yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) - 
          (51*g2^2*yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (27*g2^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (3*MF^3*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (3*MS^2*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) + 
          (27*g2^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (yT[fl1]*yT[fl99]*yTbar[fl1]*yTbar[fl97])/(16*MT^2*Pi^2) + 
          (3*lamS[fl1, fl97]*lamu[fl2]*yT[fl99]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*invepsilonbar*lamS[fl1, fl97]*lamu[fl2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*lamS[fl1, fl97]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yu[fl1, fl2])/(64*MT^2*Pi^2) + (3*lamSbar[fl1, fl99]*lamubar[fl2]*
            yTbar[fl97]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamSbar[fl1, fl99]*lamubar[fl2]*yTbar[fl97]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (3*lamSbar[fl1, fl99]*
            lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*lamS[fl1, fl97]*lamSbar[fl2, fl99]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2), alphaOHl3bar[fl99_, fl97_] -> 
         (-3*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (3*lamS[fl1, fl99]*lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*yTbar[fl1])/
           (32*MT^2*Pi^2) - (invepsilonbar*yl[fl1, fl2]*ylbar[fl99, fl2]*
            yT[fl97]*yTbar[fl1])/(32*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*
            yTbar[fl1])/(32*MT^2*Pi^2) - (yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl97, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl99])/
           (32*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (9*g1^2*yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) - 
          (51*g2^2*yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (27*g2^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (3*MF^3*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (3*MS^2*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) + 
          (27*g2^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (yT[fl1]*yT[fl97]*yTbar[fl1]*yTbar[fl99])/(16*MT^2*Pi^2) + 
          (3*lamS[fl1, fl99]*lamu[fl2]*yT[fl97]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*invepsilonbar*lamS[fl1, fl99]*lamu[fl2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*lamS[fl1, fl99]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yu[fl1, fl2])/(64*MT^2*Pi^2) + (3*lamSbar[fl1, fl97]*lamubar[fl2]*
            yTbar[fl99]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamSbar[fl1, fl97]*lamubar[fl2]*yTbar[fl99]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (3*lamSbar[fl1, fl97]*
            lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2), alphaOHq1[fl99_, fl97_] -> 
         (-3*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (3*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (3*lamS[fl97, fl1]*lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*
            yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*Pi^2) + (9*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) - 
          (27*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (27*MT^2*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
            Pi^2) + (9*invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)*Pi^2) - (9*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) + 
          (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) + (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (9*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (9*lamS[fl97, fl1]*lamSbar[fl99, fl2]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2), 
        alphaOHq1bar[fl99_, fl97_] -> (-3*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) + (9*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(256*MT^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(128*MT^2*Pi^2) - (27*MS^2*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
            Pi^2) - (9*invepsilonbar*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (27*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (9*invepsilonbar*MT^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)^2*Pi^2) - (9*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)*
            Pi^2) - (9*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) + 
          (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) + (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (9*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (9*lamS[fl99, fl1]*lamSbar[fl97, fl2]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2), 
        alphaOHq3[fl99_, fl97_] -> -(lamS[fl97, fl1]*lamSbar[fl99, fl2]*
             yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (invepsilonbar*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (lamS[fl97, fl1]*lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*Pi^2) - (invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (3*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(256*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) - (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (lamS[fl97, fl1]*lamSbar[fl99, fl2]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2), 
        alphaOHq3bar[fl99_, fl97_] -> 
         -(lamS[fl99, fl1]*lamSbar[fl97, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (lamS[fl99, fl1]*lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*Pi^2) - (invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (3*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(256*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) - (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (lamS[fl99, fl1]*lamSbar[fl97, fl2]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2), 
        alphaOHu[fl99_, fl97_] -> (3*MS^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^2*lamu[fl99]*lamubar[fl97]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MT^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2), alphaOHubar[fl99_, fl97_] -> 
         (3*MS^2*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MT^2*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*lamu[fl97]*
            lamubar[fl99]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) - (3*MS^2*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*MT^2*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2), alphaOHud[fl97_, fl99_] -> 0, 
        alphaOHudbar[fl97_, fl99_] -> 0, alphaOlambdad[fl97_, fl99_] -> 0, 
        alphaOlambdadbar[fl97_, fl99_] -> 0, alphaOlambdae[fl97_, fl99_] -> 
         0, alphaOlambdaebar[fl97_, fl99_] -> 0, 
        alphaOlambdau[fl97_, fl99_] -> (-3*MS^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)*Pi^2) + (3*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (3*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)*Pi^2) + (3*MS^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)*
            Pi^2) - (3*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)*Pi^2), 
        alphaOlambdaubar[fl97_, fl99_] -> (-3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(16*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(16*(-MS^2 + MT^2)*
            Pi^2) + (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)*Pi^2) + (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)*Pi^2), alphaOld[fl95_, fl93_, fl99_, fl97_] -> 
         (-9*yd[fl1, fl97]*ydbar[fl1, fl99]*yT[fl95]*yTbar[fl93])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*yd[fl1, fl97]*ydbar[fl1, fl99]*
            yT[fl95]*yTbar[fl93])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yd[fl1, fl97]*ydbar[fl1, fl99]*yT[fl95]*
            yTbar[fl93])/(64*MT^2*Pi^2), alphaOldbar[fl95_, fl93_, fl99_, 
          fl97_] -> (-9*yd[fl1, fl99]*ydbar[fl1, fl97]*yT[fl93]*yTbar[fl95])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*yd[fl1, fl99]*ydbar[fl1, fl97]*
            yT[fl93]*yTbar[fl95])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yd[fl1, fl99]*ydbar[fl1, fl97]*yT[fl93]*
            yTbar[fl95])/(64*MT^2*Pi^2), alphaOle[fl95_, fl93_, fl99_, 
          fl97_] -> (-27*MF^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*
            yQbar[fl99])/(128*(MF^2 - MS^2)^2*Pi^2) - 
          (9*invepsilonbar*MF^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (27*MS^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*yQbar[fl99])/
           (128*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*lamS[fl1, fl93]*
            lamSbar[fl1, fl95]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (9*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*
            yQbar[fl99])/(128*(MF^2 - MS^2)*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*
            yQbar[fl99])/(64*(MF^2 - MS^2)*Pi^2) + 
          (9*MF^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*Log[MF^2/\[Mu]^2]*
            yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*MS^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*Log[MS^2/\[Mu]^2]*
            yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*lamS[fl1, fl93]*lamSbar[fl1, fl95]*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(64*(MF^2 - MS^2)*Pi^2) - 
          (9*yl[fl1, fl97]*ylbar[fl1, fl99]*yT[fl95]*yTbar[fl93])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*yl[fl1, fl97]*ylbar[fl1, fl99]*
            yT[fl95]*yTbar[fl93])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl97]*ylbar[fl1, fl99]*yT[fl95]*
            yTbar[fl93])/(64*MT^2*Pi^2), alphaOlebar[fl95_, fl93_, fl99_, 
          fl97_] -> (-27*MF^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*
            yQbar[fl97])/(128*(MF^2 - MS^2)^2*Pi^2) - 
          (9*invepsilonbar*MF^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (27*MS^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*yQbar[fl97])/
           (128*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*lamS[fl1, fl95]*
            lamSbar[fl1, fl93]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (9*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*
            yQbar[fl97])/(128*(MF^2 - MS^2)*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*
            yQbar[fl97])/(64*(MF^2 - MS^2)*Pi^2) + 
          (9*MF^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*Log[MF^2/\[Mu]^2]*
            yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*MS^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*Log[MS^2/\[Mu]^2]*
            yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*lamS[fl1, fl95]*lamSbar[fl1, fl93]*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(64*(MF^2 - MS^2)*Pi^2) - 
          (9*yl[fl1, fl99]*ylbar[fl1, fl97]*yT[fl93]*yTbar[fl95])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*yl[fl1, fl99]*ylbar[fl1, fl97]*
            yT[fl93]*yTbar[fl95])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl99]*ylbar[fl1, fl97]*yT[fl93]*
            yTbar[fl95])/(64*MT^2*Pi^2), alphaOledq[fl93_, fl99_, fl97_, 
          fl95_] -> 0, alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*lamS[fl1, fl95]*lamS[fl2, fl97]*lamSbar[fl1, fl93]*
            lamSbar[fl2, fl99])/(128*MS^2*Pi^2) + 
          (9*yl[fl99, fl1]*ylbar[fl97, fl1]*yT[fl93]*yTbar[fl95])/
           (512*MT^2*Pi^2) + (3*invepsilonbar*yl[fl99, fl1]*ylbar[fl97, fl1]*
            yT[fl93]*yTbar[fl95])/(256*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl99, fl1]*ylbar[fl97, fl1]*yT[fl93]*
            yTbar[fl95])/(256*MT^2*Pi^2) + (9*yl[fl93, fl1]*ylbar[fl95, fl1]*
            yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) + 
          (3*invepsilonbar*yl[fl93, fl1]*ylbar[fl95, fl1]*yT[fl99]*
            yTbar[fl97])/(256*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl93, fl1]*
            ylbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (9*yT[fl93]*yT[fl99]*yTbar[fl95]*yTbar[fl97])/(256*MT^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*lamS[fl1, fl93]*lamS[fl2, fl99]*lamSbar[fl1, fl95]*
            lamSbar[fl2, fl97])/(128*MS^2*Pi^2) + 
          (9*yl[fl97, fl1]*ylbar[fl99, fl1]*yT[fl95]*yTbar[fl93])/
           (512*MT^2*Pi^2) + (3*invepsilonbar*yl[fl97, fl1]*ylbar[fl99, fl1]*
            yT[fl95]*yTbar[fl93])/(256*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl97, fl1]*ylbar[fl99, fl1]*yT[fl95]*
            yTbar[fl93])/(256*MT^2*Pi^2) + (9*yl[fl95, fl1]*ylbar[fl93, fl1]*
            yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) + 
          (3*invepsilonbar*yl[fl95, fl1]*ylbar[fl93, fl1]*yT[fl97]*
            yTbar[fl99])/(256*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl95, fl1]*
            ylbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (9*yT[fl95]*yT[fl97]*yTbar[fl93]*yTbar[fl99])/(256*MT^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 
         (-3*lamS[fl1, fl97]*lamS[fl95, fl2]*lamSbar[fl1, fl99]*
            lamSbar[fl93, fl2])/(64*MS^2*Pi^2) + 
          (9*yd[fl93, fl1]*ydbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/
           (256*MT^2*Pi^2) + (3*invepsilonbar*yd[fl93, fl1]*ydbar[fl95, fl1]*
            yT[fl99]*yTbar[fl97])/(128*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yd[fl93, fl1]*ydbar[fl95, fl1]*yT[fl99]*
            yTbar[fl97])/(128*MT^2*Pi^2) - (9*yT[fl99]*yTbar[fl97]*
            yu[fl93, fl1]*yubar[fl95, fl1])/(256*MT^2*Pi^2) - 
          (3*invepsilonbar*yT[fl99]*yTbar[fl97]*yu[fl93, fl1]*
            yubar[fl95, fl1])/(128*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97]*yu[fl93, fl1]*yubar[fl95, fl1])/(128*MT^2*Pi^2), 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 
         (-3*lamS[fl1, fl99]*lamS[fl93, fl2]*lamSbar[fl1, fl97]*
            lamSbar[fl95, fl2])/(64*MS^2*Pi^2) + 
          (9*yd[fl95, fl1]*ydbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/
           (256*MT^2*Pi^2) + (3*invepsilonbar*yd[fl95, fl1]*ydbar[fl93, fl1]*
            yT[fl97]*yTbar[fl99])/(128*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yd[fl95, fl1]*ydbar[fl93, fl1]*yT[fl97]*
            yTbar[fl99])/(128*MT^2*Pi^2) - (9*yT[fl97]*yTbar[fl99]*
            yu[fl95, fl1]*yubar[fl93, fl1])/(256*MT^2*Pi^2) - 
          (3*invepsilonbar*yT[fl97]*yTbar[fl99]*yu[fl95, fl1]*
            yubar[fl93, fl1])/(128*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99]*yu[fl95, fl1]*yubar[fl93, fl1])/(128*MT^2*Pi^2), 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 
         -(lamS[fl1, fl97]*lamS[fl95, fl2]*lamSbar[fl1, fl99]*
             lamSbar[fl93, fl2])/(32*MS^2*Pi^2) - 
          (3*yd[fl93, fl1]*ydbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/
           (256*MT^2*Pi^2) - (invepsilonbar*yd[fl93, fl1]*ydbar[fl95, fl1]*
            yT[fl99]*yTbar[fl97])/(128*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yd[fl93, fl1]*ydbar[fl95, fl1]*yT[fl99]*
            yTbar[fl97])/(128*MT^2*Pi^2) - (3*yT[fl99]*yTbar[fl97]*
            yu[fl93, fl1]*yubar[fl95, fl1])/(256*MT^2*Pi^2) - 
          (invepsilonbar*yT[fl99]*yTbar[fl97]*yu[fl93, fl1]*yubar[fl95, fl1])/
           (128*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97]*
            yu[fl93, fl1]*yubar[fl95, fl1])/(128*MT^2*Pi^2), 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 
         -(lamS[fl1, fl99]*lamS[fl93, fl2]*lamSbar[fl1, fl97]*
             lamSbar[fl95, fl2])/(32*MS^2*Pi^2) - 
          (3*yd[fl95, fl1]*ydbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/
           (256*MT^2*Pi^2) - (invepsilonbar*yd[fl95, fl1]*ydbar[fl93, fl1]*
            yT[fl97]*yTbar[fl99])/(128*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yd[fl95, fl1]*ydbar[fl93, fl1]*yT[fl97]*
            yTbar[fl99])/(128*MT^2*Pi^2) - (3*yT[fl97]*yTbar[fl99]*
            yu[fl95, fl1]*yubar[fl93, fl1])/(256*MT^2*Pi^2) - 
          (invepsilonbar*yT[fl97]*yTbar[fl99]*yu[fl95, fl1]*yubar[fl93, fl1])/
           (128*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99]*
            yu[fl95, fl1]*yubar[fl93, fl1])/(128*MT^2*Pi^2), 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 
         (-9*MS^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*lamubar[fl93])/
           (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl1, fl97]*
            lamSbar[fl1, fl99]*lamu[fl95]*lamubar[fl93])/(64*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*lamubar[fl93]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*lamubar[fl93]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*yT[fl99]*yTbar[fl97]*yu[fl1, fl93]*yubar[fl1, fl95])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yT[fl99]*yTbar[fl97]*
            yu[fl1, fl93]*yubar[fl1, fl95])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97]*yu[fl1, fl93]*
            yubar[fl1, fl95])/(64*MT^2*Pi^2), alphaOlubar[fl99_, fl97_, 
          fl95_, fl93_] -> (-9*MS^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*
            lamu[fl93]*lamubar[fl95])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*
            lamubar[fl95])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*lamubar[fl95])/
           (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl1, fl99]*
            lamSbar[fl1, fl97]*lamu[fl93]*lamubar[fl95])/(64*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*
            lamubar[fl95]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*lamubar[fl95]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*lamubar[fl95]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*yT[fl97]*yTbar[fl99]*yu[fl1, fl95]*yubar[fl1, fl93])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[fl99]*
            yu[fl1, fl95]*yubar[fl1, fl93])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99]*yu[fl1, fl95]*
            yubar[fl1, fl93])/(64*MT^2*Pi^2), alphaOqd1[fl95_, fl93_, fl99_, 
          fl97_] -> 0, alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 
         (-9*MF^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*yQ[fl97]*yQbar[fl99])/
           (128*(MF^2 - MS^2)^2*Pi^2) - (3*invepsilonbar*MF^2*lamS[fl93, fl1]*
            lamSbar[fl95, fl1]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (9*MS^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*yQ[fl97]*
            yQbar[fl99])/(128*(MF^2 - MS^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*yQ[fl97]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (3*lamS[fl93, fl1]*lamSbar[fl95, fl1]*yQ[fl97]*yQbar[fl99])/
           (128*(MF^2 - MS^2)*Pi^2) + (3*invepsilonbar*lamS[fl93, fl1]*
            lamSbar[fl95, fl1]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)*
            Pi^2) + (3*MF^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*
            Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*MS^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*
            Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*lamS[fl93, fl1]*lamSbar[fl95, fl1]*Log[MS^2/\[Mu]^2]*
            yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)*Pi^2), 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 
         (-9*MF^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*yQ[fl99]*yQbar[fl97])/
           (128*(MF^2 - MS^2)^2*Pi^2) - (3*invepsilonbar*MF^2*lamS[fl95, fl1]*
            lamSbar[fl93, fl1]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (9*MS^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*yQ[fl99]*
            yQbar[fl97])/(128*(MF^2 - MS^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*yQ[fl99]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (3*lamS[fl95, fl1]*lamSbar[fl93, fl1]*yQ[fl99]*yQbar[fl97])/
           (128*(MF^2 - MS^2)*Pi^2) + (3*invepsilonbar*lamS[fl95, fl1]*
            lamSbar[fl93, fl1]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)*
            Pi^2) + (3*MF^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*
            Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*MS^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*
            Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*lamS[fl95, fl1]*lamSbar[fl93, fl1]*Log[MS^2/\[Mu]^2]*
            yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)*Pi^2), 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl95, fl1]*lamS[fl97, fl2]*lamSbar[fl93, fl1]*
            lamSbar[fl99, fl2])/(128*MS^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl93, fl1]*lamS[fl99, fl2]*lamSbar[fl95, fl1]*
            lamSbar[fl97, fl2])/(128*MS^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl95, fl1]*lamS[fl97, fl2]*lamSbar[fl93, fl1]*
            lamSbar[fl99, fl2])/(192*MS^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl93, fl1]*lamS[fl99, fl2]*lamSbar[fl95, fl1]*
            lamSbar[fl97, fl2])/(192*MS^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 
         (-3*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93])/
           (128*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93])/(64*(-MS^2 + MT^2)*
            Pi^2) + (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 
         (-3*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95])/
           (128*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95])/(64*(-MS^2 + MT^2)*
            Pi^2) + (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 
         (-9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93])/
           (64*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93])/(32*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 
         (-9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95])/
           (64*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95])/(32*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> (3*g1*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(256*MT^2*Pi^2) + (3*g1*invepsilonbar*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(128*MT^2*Pi^2) - 
          (9*g1*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (128*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*invepsilonbar*MS^4*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(64*(-MS^2 + MT^2)^3*
            Pi^2) + (9*g1*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*invepsilonbar*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (3*g1*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(64*(-MS^2 + MT^2)^2*
            Pi^2) - (3*g1*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*invepsilonbar*MT^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) - (3*g1*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (256*(-MS^2 + MT^2)*Pi^2) + (9*g1*invepsilonbar*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(128*(-MS^2 + MT^2)*Pi^2) + 
          (3*g1*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*g1*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*g1*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(128*MT^2*Pi^2) + 
          (3*g1*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g1*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g1*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*g1*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*g1*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(128*(-MS^2 + MT^2)*Pi^2), 
        alphaOuBbar[fl97_, fl99_] -> (3*g1*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(256*MT^2*Pi^2) + (3*g1*invepsilonbar*lamS[fl97, fl1]*
            lamu[fl99]*yT[fl1])/(128*MT^2*Pi^2) - 
          (9*g1*MS^4*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*invepsilonbar*MS^4*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (9*g1*MS^2*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)^3*Pi^2) + (3*g1*invepsilonbar*MS^2*MT^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (3*g1*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) - (3*g1*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(256*(-MS^2 + MT^2)*
            Pi^2) + (9*g1*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*g1*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(256*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*g1*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*g1*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(128*MT^2*Pi^2) + 
          (3*g1*MS^4*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*MS^2*MT^2*lamS[fl97, fl1]*
            lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/(64*(-MS^2 + MT^2)^3*
            Pi^2) - (3*g1*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*
            yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*g1*MT^2*lamS[fl97, fl1]*
            lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) - (9*g1*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*
            yT[fl1])/(128*(-MS^2 + MT^2)*Pi^2), 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> (lamSbar[fl97, fl1]*lamubar[fl99]*
            yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*Pi^2) + 
          (invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*
            ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*Pi^2) - 
          (lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*ylbar[fl1, fl3]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) - 
          (invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*
            ylbar[fl1, fl3]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*ylbar[fl1, fl3]*
            yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*
            ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yl[fl2, fl3]*
            ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*Pi^2) - 
          (MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/(16*(-MS^2 + MT^2)*
            Pi^2) - (5*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*yTbar[fl1]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (5*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2), 
        alphaOuHbar[fl97_, fl99_] -> (lamS[fl97, fl1]*lamu[fl99]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) + 
          (invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) - 
          (lamS[fl97, fl1]*lamu[fl99]*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/
           (16*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*lamS[fl97, fl1]*
            lamu[fl99]*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/
           (16*(-MS^2 + MT^2)*Pi^2) + (MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*
            yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) - 
          (MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3])/(16*(-MS^2 + MT^2)*Pi^2) - 
          (5*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1]*yT[fl2]*yTbar[fl2])/
           (16*(-MS^2 + MT^2)^2*Pi^2) - (5*invepsilonbar*MS^2*lamS[fl97, fl1]*
            lamu[fl99]*yT[fl1]*yT[fl2]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*
            Pi^2) + (5*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1]*yT[fl2]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1]*yT[fl2]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1]*yT[fl2]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (5*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1]*
            yT[fl2]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*MT^2*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yT[fl2]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[fl2]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2), 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 
         (3*MS^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (128*(-MS^2 + MT^2)^3*Pi^2) + (invepsilonbar*MS^4*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(64*(-MS^2 + MT^2)^3*
            Pi^2) - (3*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
          (invepsilonbar*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (MS^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(64*(-MS^2 + MT^2)^2*
            Pi^2) + (MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MT^2*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(64*(-MS^2 + MT^2)^2*
            Pi^2) - (MS^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (MS^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 
         (3*MS^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (128*(-MS^2 + MT^2)^3*Pi^2) + (invepsilonbar*MS^4*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(64*(-MS^2 + MT^2)^3*
            Pi^2) - (3*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
          (invepsilonbar*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (MS^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(64*(-MS^2 + MT^2)^2*
            Pi^2) + (MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MT^2*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(64*(-MS^2 + MT^2)^2*
            Pi^2) - (MS^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (MS^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOuW[fl97_, fl99_] -> (-3*g2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(256*MT^2*Pi^2) - (3*g2*invepsilonbar*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(128*MT^2*Pi^2) + 
          (3*g2*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^3*Pi^2) + (g2*invepsilonbar*MS^4*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)^3*
            Pi^2) - (3*g2*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (g2*invepsilonbar*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (g2*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (g2*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (g2*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*g2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(256*(-MS^2 + MT^2)*Pi^2) - 
          (5*g2*invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (128*(-MS^2 + MT^2)*Pi^2) - (3*g2*MS^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(256*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*g2*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*g2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(128*MT^2*Pi^2) - (g2*MS^4*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^3*
            Pi^2) + (g2*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g2*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (g2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*g2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(128*(-MS^2 + MT^2)*Pi^2), 
        alphaOuWbar[fl97_, fl99_] -> (-3*g2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(256*MT^2*Pi^2) - (3*g2*invepsilonbar*lamS[fl97, fl1]*
            lamu[fl99]*yT[fl1])/(128*MT^2*Pi^2) + 
          (3*g2*MS^4*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(32*(-MS^2 + MT^2)^3*
            Pi^2) + (g2*invepsilonbar*MS^4*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g2*MS^2*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^3*Pi^2) - (g2*invepsilonbar*MS^2*MT^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (g2*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (g2*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (g2*invepsilonbar*MT^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(256*(-MS^2 + MT^2)*
            Pi^2) - (5*g2*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)*Pi^2) - (3*g2*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(256*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*g2*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*g2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(128*MT^2*Pi^2) - 
          (g2*MS^4*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (g2*MS^2*MT^2*lamS[fl97, fl1]*
            lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)^3*
            Pi^2) + (3*g2*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*
            yT[fl1])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (g2*MT^2*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (5*g2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(128*(-MS^2 + MT^2)*Pi^2), 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> (11*g1*MF^6*yQ[fl97]*yQbar[fl99])/
           (64*(MF^2 - MS^2)^4*Pi^2) + (3*g1*invepsilonbar*MF^6*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)^4*Pi^2) - 
          (11*g1*MS^6*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (3*g1*invepsilonbar*MS^6*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^4*
            Pi^2) - (27*g1*MS^4*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^3*
            Pi^2) - (9*g1*invepsilonbar*MS^4*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MF^2*yQ[fl97]*yQbar[fl99])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (3*g1*invepsilonbar*MF^2*yQ[fl97]*
            yQbar[fl99])/(8*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*MS^2*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*invepsilonbar*MS^2*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^2*
            Pi^2) + (9*g1*invepsilonbar*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)*Pi^2) - (3*g1*MF^6*Log[MF^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)^4*Pi^2) + 
          (3*g1*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (g1*Log[MF^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(4*(MF^2 - MS^2)*Pi^2) + 
          (3*g1*MS^6*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^4*Pi^2) + (9*g1*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)^3*Pi^2) - 
          (3*g1*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^2*Pi^2) - (g1*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)*Pi^2), 
        alphaRBebar[fl99_, fl97_] -> (11*g1*MF^6*yQ[fl99]*yQbar[fl97])/
           (64*(MF^2 - MS^2)^4*Pi^2) + (3*g1*invepsilonbar*MF^6*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)^4*Pi^2) - 
          (11*g1*MS^6*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (3*g1*invepsilonbar*MS^6*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^4*
            Pi^2) - (27*g1*MS^4*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^3*
            Pi^2) - (9*g1*invepsilonbar*MS^4*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MF^2*yQ[fl99]*yQbar[fl97])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (3*g1*invepsilonbar*MF^2*yQ[fl99]*
            yQbar[fl97])/(8*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*MS^2*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*invepsilonbar*MS^2*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^2*
            Pi^2) + (9*g1*invepsilonbar*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)*Pi^2) - (3*g1*MF^6*Log[MF^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)^4*Pi^2) + 
          (3*g1*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (g1*Log[MF^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(4*(MF^2 - MS^2)*Pi^2) + 
          (3*g1*MS^6*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^4*Pi^2) + (9*g1*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)^3*Pi^2) - 
          (3*g1*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^2*Pi^2) - (g1*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)*Pi^2), alphaRBep[fl99_, fl97_] -> 
         0, alphaRBepbar[fl99_, fl97_] -> 0, alphaRBetp[fl99_, fl97_] -> 0, 
        alphaRBetpbar[fl99_, fl97_] -> 0, alphaRBl[fl99_, fl97_] -> 
         (g1*lamS[fl1, fl97]*lamSbar[fl1, fl99])/(32*MS^2*Pi^2) + 
          (g1*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (32*MS^2*Pi^2) - (g1*lamS[fl1, fl97]*lamSbar[fl1, fl99]*
            Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2) - (25*g1*yT[fl99]*yTbar[fl97])/
           (384*MT^2*Pi^2) - (g1*invepsilonbar*yT[fl99]*yTbar[fl97])/
           (64*MT^2*Pi^2) + (g1*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/
           (64*MT^2*Pi^2), alphaRBlbar[fl99_, fl97_] -> 
         (g1*lamS[fl1, fl99]*lamSbar[fl1, fl97])/(32*MS^2*Pi^2) + 
          (g1*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl1, fl97])/
           (32*MS^2*Pi^2) - (g1*lamS[fl1, fl99]*lamSbar[fl1, fl97]*
            Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2) - (25*g1*yT[fl97]*yTbar[fl99])/
           (384*MT^2*Pi^2) - (g1*invepsilonbar*yT[fl97]*yTbar[fl99])/
           (64*MT^2*Pi^2) + (g1*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/
           (64*MT^2*Pi^2), alphaRBlp[fl99_, fl97_] -> 0, 
        alphaRBlpbar[fl99_, fl97_] -> 0, alphaRBltp[fl99_, fl97_] -> 0, 
        alphaRBltpbar[fl99_, fl97_] -> 0, alphaRBq[fl99_, fl97_] -> 
         (-13*g1*lamS[fl97, fl1]*lamSbar[fl99, fl1])/(288*MS^2*Pi^2) - 
          (g1*invepsilonbar*lamS[fl97, fl1]*lamSbar[fl99, fl1])/
           (32*MS^2*Pi^2) + (g1*lamS[fl97, fl1]*lamSbar[fl99, fl1]*
            Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-13*g1*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(288*MS^2*Pi^2) - 
          (g1*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl1])/
           (32*MS^2*Pi^2) + (g1*lamS[fl99, fl1]*lamSbar[fl97, fl1]*
            Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 
         (11*g1*MS^6*lamu[fl99]*lamubar[fl97])/(288*(-MS^2 + MT^2)^4*Pi^2) + 
          (g1*invepsilonbar*MS^6*lamu[fl99]*lamubar[fl97])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (11*g1*MT^6*lamu[fl99]*lamubar[fl97])/
           (288*(-MS^2 + MT^2)^4*Pi^2) - (g1*invepsilonbar*MT^6*lamu[fl99]*
            lamubar[fl97])/(48*(-MS^2 + MT^2)^4*Pi^2) + 
          (3*g1*MS^4*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (g1*invepsilonbar*MS^4*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^3*Pi^2) - (g1*MS^2*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (g1*invepsilonbar*MS^2*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*MT^2*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*invepsilonbar*MT^2*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (7*g1*invepsilonbar*lamu[fl99]*
            lamubar[fl97])/(96*(-MS^2 + MT^2)*Pi^2) - 
          (g1*MS^6*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (g1*MS^4*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (g1*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (g1*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)*Pi^2) + 
          (g1*MT^6*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (3*g1*MT^2*lamu[fl99]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (g1*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)*
            Pi^2), alphaRBubar[fl99_, fl97_] -> 
         (11*g1*MS^6*lamu[fl97]*lamubar[fl99])/(288*(-MS^2 + MT^2)^4*Pi^2) + 
          (g1*invepsilonbar*MS^6*lamu[fl97]*lamubar[fl99])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (11*g1*MT^6*lamu[fl97]*lamubar[fl99])/
           (288*(-MS^2 + MT^2)^4*Pi^2) - (g1*invepsilonbar*MT^6*lamu[fl97]*
            lamubar[fl99])/(48*(-MS^2 + MT^2)^4*Pi^2) + 
          (3*g1*MS^4*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (g1*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99])/
           (16*(-MS^2 + MT^2)^3*Pi^2) - (g1*MS^2*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (g1*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*MT^2*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*invepsilonbar*MT^2*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (7*g1*invepsilonbar*lamu[fl97]*
            lamubar[fl99])/(96*(-MS^2 + MT^2)*Pi^2) - 
          (g1*MS^6*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (g1*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (g1*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (g1*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)*Pi^2) + 
          (g1*MT^6*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (3*g1*MT^2*lamu[fl97]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (g1*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)*
            Pi^2), alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 
         (-33*MF^6*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^4*Pi^2) - 
          (9*invepsilonbar*MF^6*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^4*
            Pi^2) + (33*MS^6*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^4*
            Pi^2) + (9*invepsilonbar*MS^6*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^4*Pi^2) + (27*MF^4*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MF^4*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^3*Pi^2) + 
          (9*invepsilonbar*MS^4*yQ[fl97]*yQbar[fl99])/(8*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^2*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MS^2*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^2*
            Pi^2) + (9*MF^6*Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^4*Pi^2) - (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^4*
            Pi^2) - (9*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (8*(MF^2 - MS^2)^3*Pi^2) - (9*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2), 
        alphaReDbar[fl99_, fl97_] -> (-33*MF^6*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^4*Pi^2) - (9*invepsilonbar*MF^6*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^4*Pi^2) + 
          (33*MS^6*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^4*Pi^2) + 
          (9*invepsilonbar*MS^6*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^4*
            Pi^2) + (27*MF^4*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^3*
            Pi^2) + (9*invepsilonbar*MF^4*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^3*Pi^2) + (27*MS^4*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yQ[fl99]*
            yQbar[fl97])/(8*(MF^2 - MS^2)^3*Pi^2) + 
          (9*MS^2*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MS^2*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^2*
            Pi^2) + (9*MF^6*Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^4*Pi^2) - (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^4*
            Pi^2) - (9*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (8*(MF^2 - MS^2)^3*Pi^2) - (9*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2), 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> (g3*lamS[fl97, fl1]*lamSbar[fl99, fl1])/
          (96*MS^2*Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (g3*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(96*MS^2*Pi^2), 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> (11*g3*MS^6*lamu[fl99]*lamubar[fl97])/
           (192*(-MS^2 + MT^2)^4*Pi^2) + (g3*invepsilonbar*MS^6*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^4*Pi^2) - 
          (11*g3*MT^6*lamu[fl99]*lamubar[fl97])/(192*(-MS^2 + MT^2)^4*Pi^2) - 
          (g3*invepsilonbar*MT^6*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^4*Pi^2) + (9*g3*MS^4*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*g3*invepsilonbar*MS^4*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g3*MS^2*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (g3*invepsilonbar*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (g3*MS^6*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^4*Pi^2) - (3*g3*MS^4*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (g3*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (g3*MT^6*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^4*Pi^2), alphaRGubar[fl99_, fl97_] -> 
         (11*g3*MS^6*lamu[fl97]*lamubar[fl99])/(192*(-MS^2 + MT^2)^4*Pi^2) + 
          (g3*invepsilonbar*MS^6*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^4*Pi^2) - (11*g3*MT^6*lamu[fl97]*lamubar[fl99])/
           (192*(-MS^2 + MT^2)^4*Pi^2) - (g3*invepsilonbar*MT^6*lamu[fl97]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^4*Pi^2) + 
          (9*g3*MS^4*lamu[fl97]*lamubar[fl99])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^3*Pi^2) + (3*g3*MS^2*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*g3*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (g3*invepsilonbar*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)*
            Pi^2) - (g3*MS^6*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^4*Pi^2) - (3*g3*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (g3*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (g3*MT^6*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^4*Pi^2), alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 
         (9*yl[fl1, fl97]*ylbar[fl2, fl99]*yT[fl2]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, fl97]*ylbar[fl2, fl99]*
            yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl97]*ylbar[fl2, fl99]*yT[fl2]*
            yTbar[fl1])/(64*MT^2*Pi^2), alphaRHepbar[fl99_, fl97_] -> 
         (9*yl[fl1, fl99]*ylbar[fl2, fl97]*yT[fl2]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, fl99]*ylbar[fl2, fl97]*
            yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl99]*ylbar[fl2, fl97]*yT[fl2]*
            yTbar[fl1])/(64*MT^2*Pi^2), alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 
         (-9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (128*MS^2*Pi^2) - (3*g1^2*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) - 
          (3*g2^2*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) - 
          (9*g2^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (27*lam*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) + 
          (9*invepsilonbar*lam*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (9*MF^3*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (27*MS^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^2*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) + 
          (9*g2^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (9*lam*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (3*yT[fl1]*yT[fl99]*yTbar[fl1]*yTbar[fl97])/(64*MT^2*Pi^2) + 
          (9*lamS[fl1, fl97]*lamu[fl2]*yT[fl99]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*invepsilonbar*lamS[fl1, fl97]*lamu[fl2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*lamS[fl1, fl97]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yu[fl1, fl2])/(64*MT^2*Pi^2) + (9*lamSbar[fl1, fl99]*lamubar[fl2]*
            yTbar[fl97]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*invepsilonbar*lamSbar[fl1, fl99]*lamubar[fl2]*yTbar[fl97]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (9*lamSbar[fl1, fl99]*
            lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(128*MS^2*Pi^2), 
        alphaRHl1pbar[fl99_, fl97_] -> (-9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(128*MS^2*Pi^2) - 
          (3*g1^2*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) - 
          (3*g2^2*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) - 
          (9*g2^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (27*lam*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) + 
          (9*invepsilonbar*lam*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (9*MF^3*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (27*MS^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^2*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) + 
          (9*g2^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (9*lam*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (3*yT[fl1]*yT[fl97]*yTbar[fl1]*yTbar[fl99])/(64*MT^2*Pi^2) + 
          (9*lamS[fl1, fl99]*lamu[fl2]*yT[fl97]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*invepsilonbar*lamS[fl1, fl99]*lamu[fl2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*lamS[fl1, fl99]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yu[fl1, fl2])/(64*MT^2*Pi^2) + (9*lamSbar[fl1, fl97]*lamubar[fl2]*
            yTbar[fl99]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*invepsilonbar*lamSbar[fl1, fl97]*lamubar[fl2]*yTbar[fl99]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (9*lamSbar[fl1, fl97]*
            lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(128*MS^2*Pi^2), 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> (-3*lamS[fl1, fl97]*lamSbar[fl2, fl99]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(128*MS^2*Pi^2) + 
          (3*yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (invepsilonbar*yl[fl1, fl2]*ylbar[fl97, fl2]*
            yT[fl99]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*
            yTbar[fl1])/(64*MT^2*Pi^2) + (3*yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(128*MT^2*Pi^2) + 
          (invepsilonbar*yl[fl99, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl97])/
           (64*MT^2*Pi^2) - (Log[MT^2/\[Mu]^2]*yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(64*MT^2*Pi^2) + (g1^2*yT[fl99]*yTbar[fl97])/
           (64*MT^2*Pi^2) + (g2^2*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (3*g1^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) + 
          (3*g2^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (3*lam*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) - 
          (invepsilonbar*lam*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (3*MF^3*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*MS^2*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*g1^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) - 
          (3*g2^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (lam*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (yT[fl1]*yT[fl99]*yTbar[fl1]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (3*lamS[fl1, fl97]*lamu[fl2]*yT[fl99]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl97]*lamu[fl2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*lamS[fl1, fl97]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yu[fl1, fl2])/(64*MT^2*Pi^2) - (3*lamSbar[fl1, fl99]*lamubar[fl2]*
            yTbar[fl97]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*invepsilonbar*lamSbar[fl1, fl99]*lamubar[fl2]*yTbar[fl97]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (3*lamSbar[fl1, fl99]*
            lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*lamS[fl1, fl97]*lamSbar[fl2, fl99]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(128*MS^2*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(128*MS^2*Pi^2) + 
          (3*yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (invepsilonbar*yl[fl1, fl2]*ylbar[fl99, fl2]*
            yT[fl97]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*
            yTbar[fl1])/(64*MT^2*Pi^2) + (3*yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(128*MT^2*Pi^2) + 
          (invepsilonbar*yl[fl97, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl99])/
           (64*MT^2*Pi^2) - (Log[MT^2/\[Mu]^2]*yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(64*MT^2*Pi^2) + (g1^2*yT[fl97]*yTbar[fl99])/
           (64*MT^2*Pi^2) + (g2^2*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (3*g1^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) + 
          (3*g2^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (3*lam*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) - 
          (invepsilonbar*lam*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (3*MF^3*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*MS^2*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*g1^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) - 
          (3*g2^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (lam*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (yT[fl1]*yT[fl97]*yTbar[fl1]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (3*lamS[fl1, fl99]*lamu[fl2]*yT[fl97]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl99]*lamu[fl2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*lamS[fl1, fl99]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yu[fl1, fl2])/(64*MT^2*Pi^2) - (3*lamSbar[fl1, fl97]*lamubar[fl2]*
            yTbar[fl99]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*invepsilonbar*lamSbar[fl1, fl97]*lamubar[fl2]*yTbar[fl99]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (3*lamSbar[fl1, fl97]*
            lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(128*MS^2*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> (((5*I)/128)*yl[fl1, fl2]*
            ylbar[fl97, fl2]*yT[fl99]*yTbar[fl1])/(MT^2*Pi^2) + 
          ((I/64)*invepsilonbar*yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*
            yTbar[fl1])/(MT^2*Pi^2) - ((I/64)*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl97, fl2]*yT[fl99]*yTbar[fl1])/(MT^2*Pi^2) - 
          (((5*I)/128)*yl[fl99, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl97])/
           (MT^2*Pi^2) - ((I/64)*invepsilonbar*yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(MT^2*Pi^2) + ((I/64)*Log[MT^2/\[Mu]^2]*
            yl[fl99, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl97])/(MT^2*Pi^2), 
        alphaRHl3ppbar[fl99_, fl97_] -> (((5*I)/128)*yl[fl1, fl2]*
            ylbar[fl99, fl2]*yT[fl97]*yTbar[fl1])/(MT^2*Pi^2) + 
          ((I/64)*invepsilonbar*yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*
            yTbar[fl1])/(MT^2*Pi^2) - ((I/64)*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl99, fl2]*yT[fl97]*yTbar[fl1])/(MT^2*Pi^2) - 
          (((5*I)/128)*yl[fl97, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl99])/
           (MT^2*Pi^2) - ((I/64)*invepsilonbar*yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(MT^2*Pi^2) + ((I/64)*Log[MT^2/\[Mu]^2]*
            yl[fl97, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl99])/(MT^2*Pi^2), 
        alphaRHq1p[fl99_, fl97_] -> (-3*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            yl[fl1, fl3]*ylbar[fl2, fl3])/(128*MS^2*Pi^2) - 
          (9*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) - 
          (27*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (27*MT^2*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
            Pi^2) + (9*invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) + (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (9*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2), alphaRHq1pbar[fl99_, fl97_] -> 
         (-3*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (128*MS^2*Pi^2) - (9*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(256*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) - 
          (27*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (27*MT^2*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
            Pi^2) + (9*invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) + (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (9*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2), alphaRHq1pp[fl99_, fl97_] -> 0, 
        alphaRHq1ppbar[fl99_, fl97_] -> 0, alphaRHq3p[fl99_, fl97_] -> 
         -(lamS[fl97, fl1]*lamSbar[fl99, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (128*MS^2*Pi^2) + (lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(256*MT^2*Pi^2) + (invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (3*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(256*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) - (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2), alphaRHq3pbar[fl99_, fl97_] -> 
         -(lamS[fl99, fl1]*lamSbar[fl97, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (128*MS^2*Pi^2) + (lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(256*MT^2*Pi^2) + (invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (3*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(256*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) - (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2), alphaRHq3pp[fl99_, fl97_] -> 0, 
        alphaRHq3ppbar[fl99_, fl97_] -> 0, alphaRHup[fl99_, fl97_] -> 
         (9*MS^4*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (9*MT^4*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MT^4*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^4*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MT^2*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRHupbar[fl99_, fl97_] -> (9*MS^4*lamu[fl97]*lamubar[fl99]*
            yT[fl1]*yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^3*Pi^2) - (9*MT^4*lamu[fl97]*lamubar[fl99]*
            yT[fl1]*yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MT^4*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[fl97]*lamubar[fl99]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^2*lamu[fl97]*lamubar[fl99]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^3*
            Pi^2) - (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^4*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MT^2*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> (-3*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (32*MS^2*Pi^2) - (yT[fl99]*yTbar[fl97])/(16*MT^2*Pi^2), 
        alphaRlDbar[fl99_, fl97_] -> (-3*lamS[fl1, fl99]*lamSbar[fl1, fl97])/
           (32*MS^2*Pi^2) - (yT[fl97]*yTbar[fl99])/(16*MT^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> -(lamS[fl97, fl1]*lamSbar[fl99, fl1])/
          (32*MS^2*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         -(lamS[fl99, fl1]*lamSbar[fl97, fl1])/(32*MS^2*Pi^2), 
        alphaRuD[fl99_, fl97_] -> (11*MS^6*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^4*Pi^2) + (3*invepsilonbar*MS^6*lamu[fl99]*
            lamubar[fl97])/(16*(-MS^2 + MT^2)^4*Pi^2) - 
          (11*MT^6*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^4*Pi^2) - 
          (3*invepsilonbar*MT^6*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^4*Pi^2) + (9*MS^4*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl99]*
            lamubar[fl97])/(8*(-MS^2 + MT^2)^3*Pi^2) + 
          (9*MT^4*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MT^4*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl99]*
            lamubar[fl97])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^6*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^4*Pi^2) - (3*MS^4*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(8*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^6*lamu[fl99]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^4*Pi^2) - 
          (3*MT^4*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^3*Pi^2), alphaRuDbar[fl99_, fl97_] -> 
         (11*MS^6*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^4*Pi^2) + 
          (3*invepsilonbar*MS^6*lamu[fl97]*lamubar[fl99])/
           (16*(-MS^2 + MT^2)^4*Pi^2) - (11*MT^6*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^4*Pi^2) - (3*invepsilonbar*MT^6*lamu[fl97]*
            lamubar[fl99])/(16*(-MS^2 + MT^2)^4*Pi^2) + 
          (9*MS^4*lamu[fl97]*lamubar[fl99])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99])/(8*(-MS^2 + MT^2)^3*
            Pi^2) + (9*MT^4*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^3*
            Pi^2) + (3*invepsilonbar*MT^4*lamu[fl97]*lamubar[fl99])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[fl97]*lamubar[fl99])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^6*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^4*Pi^2) - (3*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(8*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^6*lamu[fl97]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^4*Pi^2) - 
          (3*MT^4*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^3*Pi^2), alphaRuHD1[fl97_, fl99_] -> 
         (3*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*MT^2*Pi^2) - (3*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(32*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2), alphaRuHD1bar[fl97_, fl99_] -> 
         (3*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*MT^2*Pi^2) - (3*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (64*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl97, fl1]*
            lamu[fl99]*yT[fl1])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(32*MT^2*Pi^2) - 
          (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (32*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)*Pi^2), 
        alphaRuHD2[fl97_, fl99_] -> (-9*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (9*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) + (3*MS^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRuHD2bar[fl97_, fl99_] -> (-9*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (9*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) + (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) - (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRuHD3[fl97_, fl99_] -> (-9*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (9*MT^4*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MT^4*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) - (3*MS^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*MS^4*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^3*
            Pi^2) + (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MT^4*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRuHD3bar[fl97_, fl99_] -> (-9*MS^4*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MS^4*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (9*MT^4*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MT^4*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) - (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*MS^4*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^4*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2), alphaRuHD4[fl97_, fl99_] -> 
         (9*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) - (9*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) + (3*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MT^2/\[Mu]^2]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2), alphaRuHD4bar[fl97_, fl99_] -> 
         (9*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*(-MS^2 + MT^2)^2*
            Pi^2) + (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (9*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)*Pi^2) + 
          (3*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) - (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) + (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRWl[fl99_, fl97_] -> (g2*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (16*MS^2*Pi^2) + (g2*invepsilonbar*lamS[fl1, fl97]*
            lamSbar[fl1, fl99])/(32*MS^2*Pi^2) - 
          (g2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*Log[MS^2/\[Mu]^2])/
           (32*MS^2*Pi^2) + (13*g2*yT[fl99]*yTbar[fl97])/(384*MT^2*Pi^2) + 
          (g2*invepsilonbar*yT[fl99]*yTbar[fl97])/(192*MT^2*Pi^2) - 
          (g2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(192*MT^2*Pi^2), 
        alphaRWlbar[fl99_, fl97_] -> (g2*lamS[fl1, fl99]*lamSbar[fl1, fl97])/
           (16*MS^2*Pi^2) + (g2*invepsilonbar*lamS[fl1, fl99]*
            lamSbar[fl1, fl97])/(32*MS^2*Pi^2) - 
          (g2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*Log[MS^2/\[Mu]^2])/
           (32*MS^2*Pi^2) + (13*g2*yT[fl97]*yTbar[fl99])/(384*MT^2*Pi^2) + 
          (g2*invepsilonbar*yT[fl97]*yTbar[fl99])/(192*MT^2*Pi^2) - 
          (g2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(192*MT^2*Pi^2), 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (g2*lamS[fl97, fl1]*lamSbar[fl99, fl1])/
           (48*MS^2*Pi^2) + (g2*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl1])/(96*MS^2*Pi^2) - 
          (g2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*Log[MS^2/\[Mu]^2])/
           (96*MS^2*Pi^2), alphaRWqbar[fl99_, fl97_] -> 
         (g2*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(48*MS^2*Pi^2) + 
          (g2*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl1])/
           (96*MS^2*Pi^2) - (g2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*
            Log[MS^2/\[Mu]^2])/(96*MS^2*Pi^2), alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0, alphaOHBt -> 0, alphaOHWBt -> 0, 
        alphaOHWt -> 0}, {alphaOHBt -> (((-3*I)/128)*g1^2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHBt -> (((3*I)/128)*g1^2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHWBt -> ((-I/64)*g1*g2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHWBt -> ((I/64)*g1*g2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHWt -> (((-3*I)/128)*g2^2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHWt -> (((3*I)/128)*g2^2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2)}}}, {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, 
        alphaKW -> 1, alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, 
        alphaO3Wt -> 0, alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, 
        alphaOHBt -> 0, alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, 
        alphaOHW -> 0, alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, 
        alphaOlambda -> lam, alphaOmuH2 -> muH^2, alphaR2B -> 0, 
        alphaR2G -> 0, alphaR2W -> 0, alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> 0, alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 
         (lamS[fl95, fl97]*lamSbar[fl93, fl99])/MS^2, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 
         (lamS[fl93, fl99]*lamSbar[fl95, fl97])/MS^2, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 
         (lamS[fl95, fl97]*lamSbar[fl93, fl99])/MS^2, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 
         (lamS[fl93, fl99]*lamSbar[fl95, fl97])/MS^2, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> (-3*yT[fl99]*yTbar[fl97])/(4*MT^2), 
        alphaOHl1bar[fl99_, fl97_] -> (-3*yT[fl97]*yTbar[fl99])/(4*MT^2), 
        alphaOHl3[fl99_, fl97_] -> (yT[fl99]*yTbar[fl97])/(4*MT^2), 
        alphaOHl3bar[fl99_, fl97_] -> (yT[fl97]*yTbar[fl99])/(4*MT^2), 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> (3*yT[fl99]*yTbar[fl97])/(4*MT^2), 
        alphaRHl1pbar[fl99_, fl97_] -> (3*yT[fl97]*yTbar[fl99])/(4*MT^2), 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> -(yT[fl99]*yTbar[fl97])/(4*MT^2), 
        alphaRHl3pbar[fl99_, fl97_] -> -(yT[fl97]*yTbar[fl99])/(4*MT^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> -g3^3/(960*MF^2*Pi^2) + g3^3/(1920*MS^2*Pi^2), 
        alphaO3Gt -> 0, alphaO3W -> -g2^3/(240*MF^2*Pi^2) + 
          g2^3/(480*MS^2*Pi^2) - g2^3/(720*MT^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -(yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl3, fl2]*
             ylbar[fl5, fl4]*yT[fl5]*yTbar[fl1])/(24*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl3, fl2]*
            ylbar[fl5, fl4]*yT[fl5]*yTbar[fl1])/(24*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl3, fl2]*
            ylbar[fl5, fl4]*yT[fl5]*yTbar[fl1])/(24*MT^2*Pi^2) - 
          (yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl1, fl4]*ylbar[fl5, fl2]*yT[fl5]*
            yTbar[fl3])/(12*MT^2*Pi^2) - (invepsilonbar*yl[fl1, fl2]*
            yl[fl3, fl4]*ylbar[fl1, fl4]*ylbar[fl5, fl2]*yT[fl5]*yTbar[fl3])/
           (12*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*yl[fl3, fl4]*
            ylbar[fl1, fl4]*ylbar[fl5, fl2]*yT[fl5]*yTbar[fl3])/
           (12*MT^2*Pi^2) + (3*yT[fl1]*yT[fl2]*yT[fl3]*yTbar[fl1]*yTbar[fl2]*
            yTbar[fl3])/(16*MT^2*Pi^2) + (yl[fl1, fl2]*ylbar[fl3, fl2]*
            yT[fl3]*yT[fl4]*yTbar[fl1]*yTbar[fl4])/(8*MT^2*Pi^2), 
        alphaOHB -> (3*g1^2*yT[fl1]*yTbar[fl1])/(128*MT^2*Pi^2), 
        alphaOHBox -> (yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (16*MT^2*Pi^2) + (5*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
           (96*MT^2*Pi^2), alphaOHD -> (11*yl[fl1, fl2]*ylbar[fl3, fl2]*
            yT[fl3]*yTbar[fl1])/(32*MT^2*Pi^2) + 
          (3*invepsilonbar*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (16*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl3, fl2]*
            yT[fl3]*yTbar[fl1])/(16*MT^2*Pi^2) - 
          (19*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/(96*MT^2*Pi^2), 
        alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 
         (7*g2^2*yT[fl1]*yTbar[fl1])/(384*MT^2*Pi^2), 
        alphaOHWB -> (g1*g2*yT[fl1]*yTbar[fl1])/(48*MT^2*Pi^2), 
        alphaOlambda -> (yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (8*Pi^2) + (invepsilonbar*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*
            yTbar[fl1])/(8*Pi^2) - (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/(8*Pi^2) - 
          2*lam*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*yT[fl1]*
              yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
              yTbar[fl1])/(16*Pi^2)) + (5*invepsilonbar*yT[fl1]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*Pi^2) - (5*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yT[fl2]*yTbar[fl1]*yTbar[fl2])/(16*Pi^2), 
        alphaOmuH2 -> (3*MT^2*yT[fl1]*yTbar[fl1])/(8*Pi^2) + 
          (3*invepsilonbar*MT^2*yT[fl1]*yTbar[fl1])/(8*Pi^2) - 
          (3*MT^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(8*Pi^2) - 
          muH^2*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*yT[fl1]*
              yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
              yTbar[fl1])/(16*Pi^2)), alphaR2B -> (4*g1^2)/(15*MF^2*Pi^2) + 
          g1^2/(480*MS^2*Pi^2) + g1^2/(20*MT^2*Pi^2), 
        alphaR2G -> g3^2/(40*MF^2*Pi^2) + g3^2/(320*MS^2*Pi^2), 
        alphaR2W -> g2^2/(10*MF^2*Pi^2) + g2^2/(80*MS^2*Pi^2) + 
          g2^2/(30*MT^2*Pi^2), alphaRBDH -> (13*g1*yT[fl1]*yTbar[fl1])/
           (192*MT^2*Pi^2) + (g1*invepsilonbar*yT[fl1]*yTbar[fl1])/
           (32*MT^2*Pi^2) - (g1*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/
           (32*MT^2*Pi^2), alphaRDH -> (yT[fl1]*yTbar[fl1])/(16*MT^2*Pi^2), 
        alphaRHDp -> -(yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (4*MT^2*Pi^2) - (13*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
           (48*MT^2*Pi^2), alphaRHDpp -> 0, alphaRWDH -> 
         (7*g2*yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) + 
          (g2*invepsilonbar*yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2) - 
          (g2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2), 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> (-9*g1*MF^4*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1*invepsilonbar*MF^4*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^3*Pi^2) + 
          (9*g1*MS^4*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^3*Pi^2) + 
          (3*g1*invepsilonbar*MS^4*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^3*
            Pi^2) + (3*g1*MF^2*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^2*
            Pi^2) + (3*g1*invepsilonbar*MF^2*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1*MS^2*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1*invepsilonbar*MS^2*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2) - 
          (3*g1*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2), 
        alphaEBepbar[fl99_, fl97_] -> (-9*g1*MF^4*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1*invepsilonbar*MF^4*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^3*Pi^2) + 
          (9*g1*MS^4*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^3*Pi^2) + 
          (3*g1*invepsilonbar*MS^4*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^3*
            Pi^2) + (3*g1*MF^2*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^2*
            Pi^2) + (3*g1*invepsilonbar*MF^2*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1*MS^2*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1*invepsilonbar*MS^2*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2) - 
          (3*g1*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2), 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> (-3*g1*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (256*MS^2*Pi^2) - (3*g1*yT[fl99]*yTbar[fl97])/(128*MT^2*Pi^2), 
        alphaEBlpbar[fl99_, fl97_] -> (-3*g1*lamS[fl1, fl99]*
            lamSbar[fl1, fl97])/(256*MS^2*Pi^2) - (3*g1*yT[fl97]*yTbar[fl99])/
           (128*MT^2*Pi^2), alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 
         (3*g1*lamS[fl97, fl1]*lamSbar[fl99, fl1])/(256*MS^2*Pi^2), 
        alphaEBqpbar[fl99_, fl97_] -> (3*g1*lamS[fl99, fl1]*
           lamSbar[fl97, fl1])/(256*MS^2*Pi^2), alphaEBqtp[fl99_, fl97_] -> 
         0, alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 
         (-9*g1*MS^4*lamu[fl99]*lamubar[fl97])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*MS^4*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (9*g1*MT^4*lamu[fl99]*lamubar[fl97])/
           (128*(-MS^2 + MT^2)^3*Pi^2) + (3*g1*invepsilonbar*MT^4*lamu[fl99]*
            lamubar[fl97])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g1*MS^2*lamu[fl99]*lamubar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*MT^2*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*invepsilonbar*MT^2*lamu[fl99]*
            lamubar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*g1*MS^2*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MT^4*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*g1*MT^2*lamu[fl99]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaEBupbar[fl99_, fl97_] -> (-9*g1*MS^4*lamu[fl97]*lamubar[fl99])/
           (128*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*invepsilonbar*MS^4*lamu[fl97]*
            lamubar[fl99])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (9*g1*MT^4*lamu[fl97]*lamubar[fl99])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*invepsilonbar*MT^4*lamu[fl97]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*MS^2*lamu[fl97]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MT^2*lamu[fl97]*lamubar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*MT^2*lamu[fl97]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (3*g1*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*MT^4*lamu[fl97]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*MT^2*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/
           (64*(-MS^2 + MT^2)^2*Pi^2), alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 
         (9*lamS[fl1, fl93]*lamSbar[fl2, fl95]*yd[fl1, fl97]*
            ydbar[fl2, fl99])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl93]*lamSbar[fl2, fl95]*yd[fl1, fl97]*
            ydbar[fl2, fl99])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl93]*
            lamSbar[fl2, fl95]*Log[MS^2/\[Mu]^2]*yd[fl1, fl97]*
            ydbar[fl2, fl99])/(64*MS^2*Pi^2), alphaEcldbar[fl93_, fl97_, 
          fl99_, fl95_] -> (9*lamS[fl1, fl95]*lamSbar[fl2, fl93]*
            yd[fl1, fl99]*ydbar[fl2, fl97])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl95]*lamSbar[fl2, fl93]*yd[fl1, fl99]*
            ydbar[fl2, fl97])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl95]*
            lamSbar[fl2, fl93]*Log[MS^2/\[Mu]^2]*yd[fl1, fl99]*
            ydbar[fl2, fl97])/(64*MS^2*Pi^2), alphaEcldthree[fl93_, fl97_, 
          fl99_, fl95_] -> 0, alphaEcldthreebar[fl93_, fl97_, fl99_, 
          fl95_] -> 0, alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 
         (9*MS^2*lamu[fl95]*lamubar[fl93]*yT[fl99]*yTbar[fl97])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl95]*
            lamubar[fl93]*yT[fl99]*yTbar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MT^2*lamu[fl95]*lamubar[fl93]*yT[fl99]*yTbar[fl97])/
           (128*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*lamu[fl95]*
            lamubar[fl93]*yT[fl99]*yTbar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamu[fl95]*lamubar[fl93]*yT[fl99]*yTbar[fl97])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamu[fl95]*
            lamubar[fl93]*yT[fl99]*yTbar[fl97])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl95]*lamubar[fl93]*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamu[fl95]*lamubar[fl93]*Log[MT^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamu[fl95]*lamubar[fl93]*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/
           (64*(-MS^2 + MT^2)*Pi^2) - (9*lamS[fl1, fl97]*lamu[fl95]*yT[fl99]*
            yu[fl1, fl93])/(128*MT^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl97]*
            lamu[fl95]*yT[fl99]*yu[fl1, fl93])/(64*MT^2*Pi^2) + 
          (9*lamS[fl1, fl97]*lamu[fl95]*yT[fl99]*yu[fl1, fl93])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamS[fl1, fl97]*
            lamu[fl95]*yT[fl99]*yu[fl1, fl93])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (9*MS^2*lamS[fl1, fl97]*lamu[fl95]*yT[fl99]*yu[fl1, fl93])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*MS^2*
            lamS[fl1, fl97]*lamu[fl95]*yT[fl99]*yu[fl1, fl93])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lamS[fl1, fl97]*lamu[fl95]*
            Log[MS^2/\[Mu]^2]*yT[fl99]*yu[fl1, fl93])/(64*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl1, fl97]*lamu[fl95]*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yu[fl1, fl93])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*lamS[fl1, fl97]*lamu[fl95]*Log[MT^2/\[Mu]^2]*yT[fl99]*
            yu[fl1, fl93])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (9*lamSbar[fl1, fl99]*lamubar[fl93]*yTbar[fl97]*yubar[fl1, fl95])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*lamSbar[fl1, fl99]*
            lamubar[fl93]*yTbar[fl97]*yubar[fl1, fl95])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, fl99]*lamubar[fl93]*yTbar[fl97]*yubar[fl1, fl95])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamSbar[fl1, fl99]*
            lamubar[fl93]*yTbar[fl97]*yubar[fl1, fl95])/(64*(-MS^2 + MT^2)*
            Pi^2) - (9*MS^2*lamSbar[fl1, fl99]*lamubar[fl93]*yTbar[fl97]*
            yubar[fl1, fl95])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl1, fl99]*lamubar[fl93]*yTbar[fl97]*
            yubar[fl1, fl95])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*lamSbar[fl1, fl99]*lamubar[fl93]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl1, fl95])/(64*MT^2*Pi^2) + (3*MS^2*lamSbar[fl1, fl99]*
            lamubar[fl93]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*yubar[fl1, fl95])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamSbar[fl1, fl99]*
            lamubar[fl93]*Log[MT^2/\[Mu]^2]*yTbar[fl97]*yubar[fl1, fl95])/
           (64*(-MS^2 + MT^2)*Pi^2) + (9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*
            yu[fl1, fl93]*yubar[fl2, fl95])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yu[fl1, fl93]*
            yubar[fl2, fl95])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*yu[fl1, fl93]*
            yubar[fl2, fl95])/(64*MS^2*Pi^2), alphaEclubar[fl97_, fl93_, 
          fl95_, fl99_] -> (9*MS^2*lamu[fl93]*lamubar[fl95]*yT[fl97]*
            yTbar[fl99])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl93]*lamubar[fl95]*yT[fl97]*
            yTbar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MT^2*lamu[fl93]*lamubar[fl95]*yT[fl97]*yTbar[fl99])/
           (128*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*lamu[fl93]*
            lamubar[fl95]*yT[fl97]*yTbar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamu[fl93]*lamubar[fl95]*yT[fl97]*yTbar[fl99])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamu[fl93]*
            lamubar[fl95]*yT[fl97]*yTbar[fl99])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl93]*lamubar[fl95]*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamu[fl93]*lamubar[fl95]*Log[MT^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamu[fl93]*lamubar[fl95]*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/
           (64*(-MS^2 + MT^2)*Pi^2) - (9*lamS[fl1, fl99]*lamu[fl93]*yT[fl97]*
            yu[fl1, fl95])/(128*MT^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl99]*
            lamu[fl93]*yT[fl97]*yu[fl1, fl95])/(64*MT^2*Pi^2) + 
          (9*lamS[fl1, fl99]*lamu[fl93]*yT[fl97]*yu[fl1, fl95])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamS[fl1, fl99]*
            lamu[fl93]*yT[fl97]*yu[fl1, fl95])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (9*MS^2*lamS[fl1, fl99]*lamu[fl93]*yT[fl97]*yu[fl1, fl95])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*MS^2*
            lamS[fl1, fl99]*lamu[fl93]*yT[fl97]*yu[fl1, fl95])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lamS[fl1, fl99]*lamu[fl93]*
            Log[MS^2/\[Mu]^2]*yT[fl97]*yu[fl1, fl95])/(64*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl1, fl99]*lamu[fl93]*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yu[fl1, fl95])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*lamS[fl1, fl99]*lamu[fl93]*Log[MT^2/\[Mu]^2]*yT[fl97]*
            yu[fl1, fl95])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (9*lamSbar[fl1, fl97]*lamubar[fl95]*yTbar[fl99]*yubar[fl1, fl93])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*lamSbar[fl1, fl97]*
            lamubar[fl95]*yTbar[fl99]*yubar[fl1, fl93])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, fl97]*lamubar[fl95]*yTbar[fl99]*yubar[fl1, fl93])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamSbar[fl1, fl97]*
            lamubar[fl95]*yTbar[fl99]*yubar[fl1, fl93])/(64*(-MS^2 + MT^2)*
            Pi^2) - (9*MS^2*lamSbar[fl1, fl97]*lamubar[fl95]*yTbar[fl99]*
            yubar[fl1, fl93])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl1, fl97]*lamubar[fl95]*yTbar[fl99]*
            yubar[fl1, fl93])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*lamSbar[fl1, fl97]*lamubar[fl95]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl1, fl93])/(64*MT^2*Pi^2) + (3*MS^2*lamSbar[fl1, fl97]*
            lamubar[fl95]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*yubar[fl1, fl93])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamSbar[fl1, fl97]*
            lamubar[fl95]*Log[MT^2/\[Mu]^2]*yTbar[fl99]*yubar[fl1, fl93])/
           (64*(-MS^2 + MT^2)*Pi^2) + (9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yu[fl1, fl95]*yubar[fl2, fl93])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yu[fl1, fl95]*
            yubar[fl2, fl93])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*yu[fl1, fl95]*
            yubar[fl2, fl93])/(64*MS^2*Pi^2), alphaEcluthree[fl97_, fl93_, 
          fl95_, fl99_] -> 0, alphaEcluthreebar[fl97_, fl93_, fl95_, 
          fl99_] -> 0, alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 
         (9*lamS[fl93, fl1]*lamSbar[fl95, fl2]*yl[fl1, fl97]*
            ylbar[fl2, fl99])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl93, fl1]*lamSbar[fl95, fl2]*yl[fl1, fl97]*
            ylbar[fl2, fl99])/(64*MS^2*Pi^2) - (3*lamS[fl93, fl1]*
            lamSbar[fl95, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl97]*
            ylbar[fl2, fl99])/(64*MS^2*Pi^2), alphaEcqebar[fl93_, fl97_, 
          fl99_, fl95_] -> (9*lamS[fl95, fl1]*lamSbar[fl93, fl2]*
            yl[fl1, fl99]*ylbar[fl2, fl97])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl95, fl1]*lamSbar[fl93, fl2]*yl[fl1, fl99]*
            ylbar[fl2, fl97])/(64*MS^2*Pi^2) - (3*lamS[fl95, fl1]*
            lamSbar[fl93, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl99]*
            ylbar[fl2, fl97])/(64*MS^2*Pi^2), alphaEcqedl[fl93_, fl97_, 
          fl99_, fl95_] -> (9*lamS[fl93, fl1]*lamSbar[fl2, fl95]*
            ydbar[fl2, fl99]*yl[fl1, fl97])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl93, fl1]*lamSbar[fl2, fl95]*
            ydbar[fl2, fl99]*yl[fl1, fl97])/(64*MS^2*Pi^2) - 
          (3*lamS[fl93, fl1]*lamSbar[fl2, fl95]*Log[MS^2/\[Mu]^2]*
            ydbar[fl2, fl99]*yl[fl1, fl97])/(64*MS^2*Pi^2), 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 
         (9*lamS[fl1, fl95]*lamSbar[fl93, fl2]*yd[fl1, fl99]*
            ylbar[fl2, fl97])/(128*MS^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl95]*lamSbar[fl93, fl2]*yd[fl1, fl99]*
            ylbar[fl2, fl97])/(64*MS^2*Pi^2) - (3*lamS[fl1, fl95]*
            lamSbar[fl93, fl2]*Log[MS^2/\[Mu]^2]*yd[fl1, fl99]*
            ylbar[fl2, fl97])/(64*MS^2*Pi^2), alphaEcqedlthree[fl93_, fl97_, 
          fl99_, fl95_] -> 0, alphaEcqedlthreebar[fl93_, fl97_, fl99_, 
          fl95_] -> 0, alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 
         -(g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(36*MS^2*Pi^2) - 
          (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(16*MS^2*Pi^2) - 
          (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(12*MS^2*Pi^2) - 
          (g1^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (36*MS^2*Pi^2) - (3*g2^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(16*MS^2*Pi^2) - 
          (g3^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (12*MS^2*Pi^2) - (MF^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeL*
            YbridgeLbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeL*
            YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*lamu[fl1]*lamubar[fl1])/(8*MS^4*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*lamu[fl1]*
            lamubar[fl1])/(8*MS^4*Pi^2) + (MF^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (g1^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/(36*MS^2*Pi^2) + 
          (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/
           (16*MS^2*Pi^2) + (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*
            Log[MS^2/\[Mu]^2])/(12*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*lamu[fl1]*lamubar[fl1]*Log[MT^2/\[Mu]^2])/
           (8*MS^4*Pi^2) - (MF^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*yQ[fl1]*
            yQbar[fl1])/(8*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (MF^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (-((lamS[fl95, fl97]*lamSbar[MIF1, fl99]*((3*lamS[MIF1, fl1]*
                  lamSbar[fl93, fl1])/(64*Pi^2) + (3*invepsilonbar*
                  lamS[MIF1, fl1]*lamSbar[fl93, fl1])/(32*Pi^2) - 
                (3*lamS[MIF1, fl1]*lamSbar[fl93, fl1]*Log[MS^2/\[Mu]^2])/
                 (32*Pi^2)))/MS^2) - (lamS[MIF1, fl97]*lamSbar[fl93, fl99]*
              ((3*lamS[fl95, fl1]*lamSbar[MIF1, fl1])/(64*Pi^2) + 
               (3*invepsilonbar*lamS[fl95, fl1]*lamSbar[MIF1, fl1])/
                (32*Pi^2) - (3*lamS[fl95, fl1]*lamSbar[MIF1, fl1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2)))/MS^2 - 
            (lamS[fl95, MIF1]*lamSbar[fl93, fl99]*((9*lamS[fl1, fl97]*
                 lamSbar[fl1, MIF1])/(64*Pi^2) + (9*invepsilonbar*
                 lamS[fl1, fl97]*lamSbar[fl1, MIF1])/(32*Pi^2) - 
               (9*lamS[fl1, fl97]*lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2])/
                (32*Pi^2) + (9*yT[MIF1]*yTbar[fl97])/(64*Pi^2) + 
               (3*invepsilonbar*yT[MIF1]*yTbar[fl97])/(32*Pi^2) + 
               (9*muH^2*yT[MIF1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl97])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/
                (16*MT^2*Pi^2)))/MS^2 - (lamS[fl95, fl97]*lamSbar[fl93, MIF1]*
              ((9*lamS[fl1, MIF1]*lamSbar[fl1, fl99])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, fl99])/
                (32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl99]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl99]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl99]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl99]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl99]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/MS^2)/2 + (lamS[fl95, fl97]*lamu[fl1]*
            yT[fl99]*yu[fl93, fl1])/(16*MS^2*Pi^2) + 
          (invepsilonbar*lamS[fl95, fl97]*lamu[fl1]*yT[fl99]*yu[fl93, fl1])/
           (16*MS^2*Pi^2) - (lamS[fl95, fl97]*lamu[fl1]*Log[MT^2/\[Mu]^2]*
            yT[fl99]*yu[fl93, fl1])/(16*MS^2*Pi^2) + 
          (lamSbar[fl93, fl99]*lamubar[fl1]*yTbar[fl97]*yubar[fl95, fl1])/
           (16*MS^2*Pi^2) + (invepsilonbar*lamSbar[fl93, fl99]*lamubar[fl1]*
            yTbar[fl97]*yubar[fl95, fl1])/(16*MS^2*Pi^2) - 
          (lamSbar[fl93, fl99]*lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl95, fl1])/(16*MS^2*Pi^2), alphaEcqlbar[fl95_, fl97_, 
          fl99_, fl93_] -> -(g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (36*MS^2*Pi^2) - (3*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (16*MS^2*Pi^2) - (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (12*MS^2*Pi^2) - (g1^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(36*MS^2*Pi^2) - 
          (3*g2^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (16*MS^2*Pi^2) - (g3^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(12*MS^2*Pi^2) - 
          (MF^4*YbridgeL*YbridgeLbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MT^4*YbridgeL*YbridgeLbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*
            YbridgeR*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF*MT^3*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*
            YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*lamu[fl1]*lamubar[fl1])/(8*MS^4*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*lamu[fl1]*
            lamubar[fl1])/(8*MS^4*Pi^2) + (MF^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeL*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (g1^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/(36*MS^2*Pi^2) + 
          (3*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/
           (16*MS^2*Pi^2) + (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*
            Log[MS^2/\[Mu]^2])/(12*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*lamu[fl1]*lamubar[fl1]*Log[MT^2/\[Mu]^2])/
           (8*MS^4*Pi^2) - (MF^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*yQ[fl1]*
            yQbar[fl1])/(8*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (MF^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (-((lamS[fl93, fl99]*lamSbar[MIF1, fl97]*((3*lamS[MIF1, fl1]*
                  lamSbar[fl95, fl1])/(64*Pi^2) + (3*invepsilonbar*
                  lamS[MIF1, fl1]*lamSbar[fl95, fl1])/(32*Pi^2) - 
                (3*lamS[MIF1, fl1]*lamSbar[fl95, fl1]*Log[MS^2/\[Mu]^2])/
                 (32*Pi^2)))/MS^2) - (lamS[MIF1, fl99]*lamSbar[fl95, fl97]*
              ((3*lamS[fl93, fl1]*lamSbar[MIF1, fl1])/(64*Pi^2) + 
               (3*invepsilonbar*lamS[fl93, fl1]*lamSbar[MIF1, fl1])/
                (32*Pi^2) - (3*lamS[fl93, fl1]*lamSbar[MIF1, fl1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2)))/MS^2 - 
            (lamS[fl93, MIF1]*lamSbar[fl95, fl97]*((9*lamS[fl1, fl99]*
                 lamSbar[fl1, MIF1])/(64*Pi^2) + (9*invepsilonbar*
                 lamS[fl1, fl99]*lamSbar[fl1, MIF1])/(32*Pi^2) - 
               (9*lamS[fl1, fl99]*lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2])/
                (32*Pi^2) + (9*yT[MIF1]*yTbar[fl99])/(64*Pi^2) + 
               (3*invepsilonbar*yT[MIF1]*yTbar[fl99])/(32*Pi^2) + 
               (9*muH^2*yT[MIF1]*yTbar[fl99])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl99])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/
                (16*MT^2*Pi^2)))/MS^2 - (lamS[fl93, fl99]*lamSbar[fl95, MIF1]*
              ((9*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/
                (32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl97]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl97]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl97]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl97]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/MS^2)/2 + (lamS[fl93, fl99]*lamu[fl1]*
            yT[fl97]*yu[fl95, fl1])/(16*MS^2*Pi^2) + 
          (invepsilonbar*lamS[fl93, fl99]*lamu[fl1]*yT[fl97]*yu[fl95, fl1])/
           (16*MS^2*Pi^2) - (lamS[fl93, fl99]*lamu[fl1]*Log[MT^2/\[Mu]^2]*
            yT[fl97]*yu[fl95, fl1])/(16*MS^2*Pi^2) + 
          (lamSbar[fl95, fl97]*lamubar[fl1]*yTbar[fl99]*yubar[fl93, fl1])/
           (16*MS^2*Pi^2) + (invepsilonbar*lamSbar[fl95, fl97]*lamubar[fl1]*
            yTbar[fl99]*yubar[fl93, fl1])/(16*MS^2*Pi^2) - 
          (lamSbar[fl95, fl97]*lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl93, fl1])/(16*MS^2*Pi^2), alphaEcqlp[fl95_, fl97_, fl99_, 
          fl93_] -> -(g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (36*MS^2*Pi^2) + (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (16*MS^2*Pi^2) - (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (12*MS^2*Pi^2) - (g1^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(36*MS^2*Pi^2) + 
          (3*g2^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (16*MS^2*Pi^2) - (g3^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(12*MS^2*Pi^2) - 
          (MF^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MT^4*YbridgeL*YbridgeLbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*
            YbridgeR*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF*MT^3*YbridgeL*YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*
            YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*lamu[fl1]*lamubar[fl1])/(8*MS^4*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*lamu[fl1]*
            lamubar[fl1])/(8*MS^4*Pi^2) + (MF^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (g1^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/(36*MS^2*Pi^2) - 
          (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/
           (16*MS^2*Pi^2) + (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*
            Log[MS^2/\[Mu]^2])/(12*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^4*YbridgeR*YbridgeRbar*
            lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*lamu[fl1]*lamubar[fl1]*Log[MT^2/\[Mu]^2])/
           (8*MS^4*Pi^2) - (MF^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*yQ[fl1]*
            yQbar[fl1])/(8*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (MF^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (-((lamS[fl95, fl97]*lamSbar[MIF1, fl99]*((3*lamS[MIF1, fl1]*
                  lamSbar[fl93, fl1])/(64*Pi^2) + (3*invepsilonbar*
                  lamS[MIF1, fl1]*lamSbar[fl93, fl1])/(32*Pi^2) - 
                (3*lamS[MIF1, fl1]*lamSbar[fl93, fl1]*Log[MS^2/\[Mu]^2])/
                 (32*Pi^2)))/MS^2) - (lamS[MIF1, fl97]*lamSbar[fl93, fl99]*
              ((3*lamS[fl95, fl1]*lamSbar[MIF1, fl1])/(64*Pi^2) + 
               (3*invepsilonbar*lamS[fl95, fl1]*lamSbar[MIF1, fl1])/
                (32*Pi^2) - (3*lamS[fl95, fl1]*lamSbar[MIF1, fl1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2)))/MS^2 - 
            (lamS[fl95, MIF1]*lamSbar[fl93, fl99]*((9*lamS[fl1, fl97]*
                 lamSbar[fl1, MIF1])/(64*Pi^2) + (9*invepsilonbar*
                 lamS[fl1, fl97]*lamSbar[fl1, MIF1])/(32*Pi^2) - 
               (9*lamS[fl1, fl97]*lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2])/
                (32*Pi^2) + (9*yT[MIF1]*yTbar[fl97])/(64*Pi^2) + 
               (3*invepsilonbar*yT[MIF1]*yTbar[fl97])/(32*Pi^2) + 
               (9*muH^2*yT[MIF1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl97])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/
                (16*MT^2*Pi^2)))/MS^2 - (lamS[fl95, fl97]*lamSbar[fl93, MIF1]*
              ((9*lamS[fl1, MIF1]*lamSbar[fl1, fl99])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, fl99])/
                (32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl99]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl99]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl99]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl99]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl99]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/MS^2)/2 + (lamS[fl95, fl97]*lamu[fl1]*
            yT[fl99]*yu[fl93, fl1])/(16*MS^2*Pi^2) + 
          (invepsilonbar*lamS[fl95, fl97]*lamu[fl1]*yT[fl99]*yu[fl93, fl1])/
           (16*MS^2*Pi^2) - (lamS[fl95, fl97]*lamu[fl1]*Log[MT^2/\[Mu]^2]*
            yT[fl99]*yu[fl93, fl1])/(16*MS^2*Pi^2) + 
          (lamSbar[fl93, fl99]*lamubar[fl1]*yTbar[fl97]*yubar[fl95, fl1])/
           (16*MS^2*Pi^2) + (invepsilonbar*lamSbar[fl93, fl99]*lamubar[fl1]*
            yTbar[fl97]*yubar[fl95, fl1])/(16*MS^2*Pi^2) - 
          (lamSbar[fl93, fl99]*lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl95, fl1])/(16*MS^2*Pi^2), alphaEcqlpbar[fl95_, fl97_, 
          fl99_, fl93_] -> -(g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (36*MS^2*Pi^2) + (3*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (16*MS^2*Pi^2) - (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (12*MS^2*Pi^2) - (g1^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(36*MS^2*Pi^2) + 
          (3*g2^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (16*MS^2*Pi^2) - (g3^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(12*MS^2*Pi^2) - 
          (MF^4*YbridgeL*YbridgeLbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MT^4*YbridgeL*YbridgeLbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*
            YbridgeR*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF*MT^3*YbridgeL*YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*
            YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(4*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*lamu[fl1]*lamubar[fl1])/(8*MS^4*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*lamu[fl1]*
            lamubar[fl1])/(8*MS^4*Pi^2) + (MF^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^3*MT*YbridgeL*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MF^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (g1^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/(36*MS^2*Pi^2) - 
          (3*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/
           (16*MS^2*Pi^2) + (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*
            Log[MS^2/\[Mu]^2])/(12*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) - (MT^4*YbridgeR*YbridgeRbar*
            lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MT^2/\[Mu]^2])/
           (4*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*lamu[fl1]*lamubar[fl1]*Log[MT^2/\[Mu]^2])/
           (8*MS^4*Pi^2) - (MF^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*yQ[fl1]*
            yQbar[fl1])/(8*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (MF^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(8*MS^4*Pi^2) + 
          (-((lamS[fl93, fl99]*lamSbar[MIF1, fl97]*((3*lamS[MIF1, fl1]*
                  lamSbar[fl95, fl1])/(64*Pi^2) + (3*invepsilonbar*
                  lamS[MIF1, fl1]*lamSbar[fl95, fl1])/(32*Pi^2) - 
                (3*lamS[MIF1, fl1]*lamSbar[fl95, fl1]*Log[MS^2/\[Mu]^2])/
                 (32*Pi^2)))/MS^2) - (lamS[MIF1, fl99]*lamSbar[fl95, fl97]*
              ((3*lamS[fl93, fl1]*lamSbar[MIF1, fl1])/(64*Pi^2) + 
               (3*invepsilonbar*lamS[fl93, fl1]*lamSbar[MIF1, fl1])/
                (32*Pi^2) - (3*lamS[fl93, fl1]*lamSbar[MIF1, fl1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2)))/MS^2 - 
            (lamS[fl93, MIF1]*lamSbar[fl95, fl97]*((9*lamS[fl1, fl99]*
                 lamSbar[fl1, MIF1])/(64*Pi^2) + (9*invepsilonbar*
                 lamS[fl1, fl99]*lamSbar[fl1, MIF1])/(32*Pi^2) - 
               (9*lamS[fl1, fl99]*lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2])/
                (32*Pi^2) + (9*yT[MIF1]*yTbar[fl99])/(64*Pi^2) + 
               (3*invepsilonbar*yT[MIF1]*yTbar[fl99])/(32*Pi^2) + 
               (9*muH^2*yT[MIF1]*yTbar[fl99])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl99])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/
                (16*MT^2*Pi^2)))/MS^2 - (lamS[fl93, fl99]*lamSbar[fl95, MIF1]*
              ((9*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/
                (32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl97]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl97]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl97]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl97]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/MS^2)/2 + (lamS[fl93, fl99]*lamu[fl1]*
            yT[fl97]*yu[fl95, fl1])/(16*MS^2*Pi^2) + 
          (invepsilonbar*lamS[fl93, fl99]*lamu[fl1]*yT[fl97]*yu[fl95, fl1])/
           (16*MS^2*Pi^2) - (lamS[fl93, fl99]*lamu[fl1]*Log[MT^2/\[Mu]^2]*
            yT[fl97]*yu[fl95, fl1])/(16*MS^2*Pi^2) + 
          (lamSbar[fl95, fl97]*lamubar[fl1]*yTbar[fl99]*yubar[fl93, fl1])/
           (16*MS^2*Pi^2) + (invepsilonbar*lamSbar[fl95, fl97]*lamubar[fl1]*
            yTbar[fl99]*yubar[fl93, fl1])/(16*MS^2*Pi^2) - 
          (lamSbar[fl95, fl97]*lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl93, fl1])/(16*MS^2*Pi^2), alphaEcqlptwo[fl95_, fl97_, 
          fl99_, fl93_] -> (g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (96*MS^2*Pi^2) - (9*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (128*MS^2*Pi^2) + (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (32*MS^2*Pi^2) + (g1^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(144*MS^2*Pi^2) - 
          (3*g2^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (64*MS^2*Pi^2) + (g3^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(48*MS^2*Pi^2) - 
          (g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/
           (144*MS^2*Pi^2) + (3*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*
            Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - (g3^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/(48*MS^2*Pi^2), 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 
         (g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(96*MS^2*Pi^2) - 
          (9*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(32*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (144*MS^2*Pi^2) - (3*g2^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(64*MS^2*Pi^2) + 
          (g3^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (48*MS^2*Pi^2) - (g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*
            Log[MS^2/\[Mu]^2])/(144*MS^2*Pi^2) + (3*g2^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
          (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/
           (48*MS^2*Pi^2), alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 
         (g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(96*MS^2*Pi^2) + 
          (9*g2^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99])/(32*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (144*MS^2*Pi^2) + (3*g2^2*invepsilonbar*lamS[fl95, fl97]*
            lamSbar[fl93, fl99])/(64*MS^2*Pi^2) + 
          (g3^2*invepsilonbar*lamS[fl95, fl97]*lamSbar[fl93, fl99])/
           (48*MS^2*Pi^2) - (g1^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*
            Log[MS^2/\[Mu]^2])/(144*MS^2*Pi^2) - (3*g2^2*lamS[fl95, fl97]*
            lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
          (g3^2*lamS[fl95, fl97]*lamSbar[fl93, fl99]*Log[MS^2/\[Mu]^2])/
           (48*MS^2*Pi^2), alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 
         (g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(96*MS^2*Pi^2) + 
          (9*g2^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97])/(32*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (144*MS^2*Pi^2) + (3*g2^2*invepsilonbar*lamS[fl93, fl99]*
            lamSbar[fl95, fl97])/(64*MS^2*Pi^2) + 
          (g3^2*invepsilonbar*lamS[fl93, fl99]*lamSbar[fl95, fl97])/
           (48*MS^2*Pi^2) - (g1^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*
            Log[MS^2/\[Mu]^2])/(144*MS^2*Pi^2) - (3*g2^2*lamS[fl93, fl99]*
            lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
          (g3^2*lamS[fl93, fl99]*lamSbar[fl95, fl97]*Log[MS^2/\[Mu]^2])/
           (48*MS^2*Pi^2), alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*lamS[fl1, fl95]*lamS[fl2, fl97]*lamSbar[fl1, fl93]*
            lamSbar[fl2, fl99])/(64*MS^2*Pi^2) - 
          (3*yl[fl99, fl1]*ylbar[fl97, fl1]*yT[fl93]*yTbar[fl95])/
           (512*MT^2*Pi^2) - (invepsilonbar*yl[fl99, fl1]*ylbar[fl97, fl1]*
            yT[fl93]*yTbar[fl95])/(256*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl99, fl1]*ylbar[fl97, fl1]*yT[fl93]*
            yTbar[fl95])/(256*MT^2*Pi^2) - (3*yl[fl93, fl1]*ylbar[fl95, fl1]*
            yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl93, fl1]*ylbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/
           (256*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl93, fl1]*
            ylbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (yT[fl93]*yT[fl99]*yTbar[fl95]*yTbar[fl97])/(256*MT^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*lamS[fl1, fl93]*lamS[fl2, fl99]*lamSbar[fl1, fl95]*
            lamSbar[fl2, fl97])/(64*MS^2*Pi^2) - 
          (3*yl[fl97, fl1]*ylbar[fl99, fl1]*yT[fl95]*yTbar[fl93])/
           (512*MT^2*Pi^2) - (invepsilonbar*yl[fl97, fl1]*ylbar[fl99, fl1]*
            yT[fl95]*yTbar[fl93])/(256*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl97, fl1]*ylbar[fl99, fl1]*yT[fl95]*
            yTbar[fl93])/(256*MT^2*Pi^2) - (3*yl[fl95, fl1]*ylbar[fl93, fl1]*
            yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl95, fl1]*ylbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/
           (256*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl95, fl1]*
            ylbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (yT[fl95]*yT[fl97]*yTbar[fl93]*yTbar[fl99])/(256*MT^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl95, fl1]*lamS[fl97, fl2]*lamSbar[fl93, fl1]*
            lamSbar[fl99, fl2])/(32*MS^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl93, fl1]*lamS[fl99, fl2]*lamSbar[fl95, fl1]*
            lamSbar[fl97, fl2])/(32*MS^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*lamS[fl95, fl1]*lamS[fl97, fl2]*lamSbar[fl93, fl1]*
           lamSbar[fl99, fl2])/(64*MS^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*lamS[fl93, fl1]*lamS[fl99, fl2]*lamSbar[fl95, fl1]*
           lamSbar[fl97, fl2])/(64*MS^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 
         (9*MS^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(32*(-MS^2 + MT^2)^3*
            Pi^2) - (9*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MS^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (9*MS^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(32*(-MS^2 + MT^2)^3*
            Pi^2) - (9*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MS^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> (-3*g2*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (256*MS^2*Pi^2) + (g2*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2), 
        alphaEWlpbar[fl99_, fl97_] -> (-3*g2*lamS[fl1, fl99]*
            lamSbar[fl1, fl97])/(256*MS^2*Pi^2) + (g2*yT[fl97]*yTbar[fl99])/
           (64*MT^2*Pi^2), alphaEWltp[fl99_, fl97_] -> 0, 
        alphaEWltpbar[fl99_, fl97_] -> 0, alphaEWq[fl99_, fl97_] -> 0, 
        alphaEWqbar[fl99_, fl97_] -> 0, alphaEWqp[fl99_, fl97_] -> 
         -(g2*lamS[fl97, fl1]*lamSbar[fl99, fl1])/(256*MS^2*Pi^2), 
        alphaEWqpbar[fl99_, fl97_] -> 
         -(g2*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(256*MS^2*Pi^2), 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*MF^4*yQ[fl95]*yQ[fl97]*yQbar[fl93]*yQbar[fl99])/
           (128*(MF^2 - MS^2)^3*Pi^2) - (9*invepsilonbar*MF^4*yQ[fl95]*
            yQ[fl97]*yQbar[fl93]*yQbar[fl99])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yQ[fl95]*yQ[fl97]*yQbar[fl93]*yQbar[fl99])/
           (128*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yQ[fl95]*
            yQ[fl97]*yQbar[fl93]*yQbar[fl99])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (9*MF^2*yQ[fl95]*yQ[fl97]*yQbar[fl93]*yQbar[fl99])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MF^2*yQ[fl95]*
            yQ[fl97]*yQbar[fl93]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MS^2*yQ[fl95]*yQ[fl97]*yQbar[fl93]*yQbar[fl99])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*yQ[fl95]*
            yQ[fl97]*yQbar[fl93]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl95]*yQ[fl97]*yQbar[fl93]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl95]*yQ[fl97]*yQbar[fl93]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl95]*yQ[fl97]*yQbar[fl93]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl95]*yQ[fl97]*yQbar[fl93]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2), 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*MF^4*yQ[fl93]*yQ[fl99]*yQbar[fl95]*yQbar[fl97])/
           (128*(MF^2 - MS^2)^3*Pi^2) - (9*invepsilonbar*MF^4*yQ[fl93]*
            yQ[fl99]*yQbar[fl95]*yQbar[fl97])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yQ[fl93]*yQ[fl99]*yQbar[fl95]*yQbar[fl97])/
           (128*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yQ[fl93]*
            yQ[fl99]*yQbar[fl95]*yQbar[fl97])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (9*MF^2*yQ[fl93]*yQ[fl99]*yQbar[fl95]*yQbar[fl97])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MF^2*yQ[fl93]*
            yQ[fl99]*yQbar[fl95]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MS^2*yQ[fl93]*yQ[fl99]*yQbar[fl95]*yQbar[fl97])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*yQ[fl93]*
            yQ[fl99]*yQbar[fl95]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl93]*yQ[fl99]*yQbar[fl95]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl93]*yQ[fl99]*yQbar[fl95]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl93]*yQ[fl99]*yQbar[fl95]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl93]*yQ[fl99]*yQbar[fl95]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2), alphaOeH[fl97_, fl99_] -> 
         (g1^2*yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/(32*MT^2*Pi^2) + 
          (3*g1^2*invepsilonbar*yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/
           (32*MT^2*Pi^2) + (lam*yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/
           (8*MT^2*Pi^2) + (invepsilonbar*lam*yl[fl1, fl99]*yT[fl97]*
            yTbar[fl1])/(8*MT^2*Pi^2) - (3*g1^2*Log[MT^2/\[Mu]^2]*
            yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (lam*Log[MT^2/\[Mu]^2]*yl[fl1, fl99]*yT[fl97]*yTbar[fl1])/
           (8*MT^2*Pi^2), alphaOeHbar[fl97_, fl99_] -> 
         (g1^2*ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (3*g1^2*invepsilonbar*ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/
           (32*MT^2*Pi^2) + (lam*ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/
           (8*MT^2*Pi^2) + (invepsilonbar*lam*ylbar[fl1, fl99]*yT[fl1]*
            yTbar[fl97])/(8*MT^2*Pi^2) - (3*g1^2*Log[MT^2/\[Mu]^2]*
            ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (lam*Log[MT^2/\[Mu]^2]*ylbar[fl1, fl99]*yT[fl1]*yTbar[fl97])/
           (8*MT^2*Pi^2), alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*MF^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*invepsilonbar*MF^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (9*MS^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) - 
          (9*MS^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^4*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*yQ[fl95]*yQbar[fl93])/
           (32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97]*yQ[fl95]*
            yQbar[fl93])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) + 
          (3*MF^4*lamu[fl99]*lamubar[fl97]*Log[MF^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
          (3*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^4*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yQ[fl95]*
            yQbar[fl93])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*MF^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*invepsilonbar*MF^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (9*MS^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) - 
          (9*MS^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^4*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*yQ[fl93]*yQbar[fl95])/
           (32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*lamu[fl97]*lamubar[fl99]*yQ[fl93]*
            yQbar[fl95])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) + 
          (3*MF^4*lamu[fl97]*lamubar[fl99]*Log[MF^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*MS^4*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
          (3*MS^4*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^4*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yQ[fl93]*
            yQbar[fl95])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOeW[fl97_, fl99_] -> (-3*g2*MF^2*MS^2*YbridgeL*yQ[fl99]*
            yT[fl97])/(8*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*g2*invepsilonbar*MF^2*MS^2*YbridgeL*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*g2*MS^4*YbridgeL*yQ[fl99]*
            yT[fl97])/(8*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*g2*invepsilonbar*MS^4*YbridgeL*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*g2*MS^2*YbridgeL*yQ[fl99]*
            yT[fl97])/(8*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*g2*invepsilonbar*MS^2*YbridgeL*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)*MT^2*Pi^2) + (3*g2*MF^3*YbridgeR*yQ[fl99]*
            yT[fl97])/(16*(MF^2 - MS^2)^2*MT*Pi^2) + 
          (3*g2*invepsilonbar*MF^3*YbridgeR*yQ[fl99]*yT[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) - (3*g2*MF*MS^2*YbridgeR*yQ[fl99]*
            yT[fl97])/(16*(MF^2 - MS^2)^2*MT*Pi^2) - 
          (3*g2*invepsilonbar*MF*MS^2*YbridgeR*yQ[fl99]*yT[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) - (3*g2*invepsilonbar*MF*YbridgeR*
            yQ[fl99]*yT[fl97])/(16*(MF^2 - MS^2)*MT*Pi^2) - 
          (3*g2*MF^3*YbridgeR*Log[MF^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) + (3*g2*MF*YbridgeR*Log[MF^2/\[Mu]^2]*
            yQ[fl99]*yT[fl97])/(16*(MF^2 - MS^2)*MT*Pi^2) + 
          (3*g2*MF^2*MS^2*YbridgeL*Log[MS^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*g2*MS^4*YbridgeL*
            Log[MS^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/(8*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (3*g2*MS^2*YbridgeL*Log[MS^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/
           (8*(MF^2 - MS^2)*MT^2*Pi^2) + (3*g2*MF*MS^2*YbridgeR*
            Log[MS^2/\[Mu]^2]*yQ[fl99]*yT[fl97])/(16*(MF^2 - MS^2)^2*MT*
            Pi^2), alphaOeWbar[fl97_, fl99_] -> 
         (-3*g2*MF^2*MS^2*YbridgeLbar*yQbar[fl99]*yTbar[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*g2*invepsilonbar*MF^2*MS^2*
            YbridgeLbar*yQbar[fl99]*yTbar[fl97])/(8*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*g2*MS^4*YbridgeLbar*yQbar[fl99]*yTbar[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*g2*invepsilonbar*MS^4*
            YbridgeLbar*yQbar[fl99]*yTbar[fl97])/(8*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*g2*MS^2*YbridgeLbar*yQbar[fl99]*yTbar[fl97])/
           (8*(MF^2 - MS^2)*MT^2*Pi^2) + (3*g2*invepsilonbar*MS^2*YbridgeLbar*
            yQbar[fl99]*yTbar[fl97])/(8*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*g2*MF^3*YbridgeRbar*yQbar[fl99]*yTbar[fl97])/(16*(MF^2 - MS^2)^2*
            MT*Pi^2) + (3*g2*invepsilonbar*MF^3*YbridgeRbar*yQbar[fl99]*
            yTbar[fl97])/(16*(MF^2 - MS^2)^2*MT*Pi^2) - 
          (3*g2*MF*MS^2*YbridgeRbar*yQbar[fl99]*yTbar[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) - (3*g2*invepsilonbar*MF*MS^2*
            YbridgeRbar*yQbar[fl99]*yTbar[fl97])/(16*(MF^2 - MS^2)^2*MT*
            Pi^2) - (3*g2*invepsilonbar*MF*YbridgeRbar*yQbar[fl99]*
            yTbar[fl97])/(16*(MF^2 - MS^2)*MT*Pi^2) - 
          (3*g2*MF^3*YbridgeRbar*Log[MF^2/\[Mu]^2]*yQbar[fl99]*yTbar[fl97])/
           (16*(MF^2 - MS^2)^2*MT*Pi^2) + (3*g2*MF*YbridgeRbar*
            Log[MF^2/\[Mu]^2]*yQbar[fl99]*yTbar[fl97])/(16*(MF^2 - MS^2)*MT*
            Pi^2) + (3*g2*MF^2*MS^2*YbridgeLbar*Log[MS^2/\[Mu]^2]*yQbar[fl99]*
            yTbar[fl97])/(8*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*g2*MS^4*YbridgeLbar*Log[MS^2/\[Mu]^2]*yQbar[fl99]*yTbar[fl97])/
           (8*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*g2*MS^2*YbridgeLbar*
            Log[MS^2/\[Mu]^2]*yQbar[fl99]*yTbar[fl97])/(8*(MF^2 - MS^2)*MT^2*
            Pi^2) + (3*g2*MF*MS^2*YbridgeRbar*Log[MS^2/\[Mu]^2]*yQbar[fl99]*
            yTbar[fl97])/(16*(MF^2 - MS^2)^2*MT*Pi^2), 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> (-3*yl[fl1, fl97]*ylbar[fl2, fl99]*yT[fl2]*
            yTbar[fl1])/(128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, fl97]*
            ylbar[fl2, fl99]*yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl97]*ylbar[fl2, fl99]*yT[fl2]*
            yTbar[fl1])/(64*MT^2*Pi^2), alphaOHebar[fl99_, fl97_] -> 
         (-3*yl[fl1, fl99]*ylbar[fl2, fl97]*yT[fl2]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, fl99]*ylbar[fl2, fl97]*
            yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl99]*ylbar[fl2, fl97]*yT[fl2]*
            yTbar[fl1])/(64*MT^2*Pi^2), alphaOHl1[fl99_, fl97_] -> 
         (-9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (9*invepsilonbar*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (27*g1^2*yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) + 
          (21*g2^2*yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) + 
          (27*g1^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) + 
          (45*g2^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (9*MF^3*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (27*MS^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^2*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (27*g1^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (45*g2^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) + 
          (3*yT[fl1]*yT[fl99]*yTbar[fl1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          ((3*yT[fl99]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*
                 yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2))*yTbar[fl97])/(2*MT^2) + 
            (3*yT[fl99]*((9*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/
                (32*Pi^2) - (9*lamS[fl1, fl97]*lamSbar[fl1, MIF1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[MIF1]*yTbar[fl97])/
                (64*Pi^2) + (3*invepsilonbar*yT[MIF1]*yTbar[fl97])/
                (32*Pi^2) + (9*muH^2*yT[MIF1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl97])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/
                (16*MT^2*Pi^2))*yTbar[MIF1])/(4*MT^2) + 
            (3*yT[MIF1]*yTbar[fl97]*((9*lamS[fl1, MIF1]*lamSbar[fl1, fl99])/
                (64*Pi^2) + (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, 
                  fl99])/(32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl99]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl99]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl99]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl99]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl99]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/(4*MT^2))/2 - (9*lamS[fl1, fl97]*lamu[fl2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, fl97]*lamu[fl2]*yT[fl99]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*lamS[fl1, fl97]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*lamSbar[fl1, fl99]*lamubar[fl2]*yTbar[fl97]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*invepsilonbar*lamSbar[fl1, fl99]*lamubar[fl2]*
            yTbar[fl97]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, fl99]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (9*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) - (9*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2), alphaOHl1bar[fl99_, fl97_] -> 
         (-9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (9*invepsilonbar*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (27*g1^2*yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) + 
          (21*g2^2*yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) + 
          (27*g1^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) + 
          (45*g2^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (9*MF^3*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (27*MS^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^2*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (27*g1^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (45*g2^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) + 
          (3*yT[fl1]*yT[fl97]*yTbar[fl1]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          ((3*yT[fl97]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*
                 yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2))*yTbar[fl99])/(2*MT^2) + 
            (3*yT[fl97]*((9*lamS[fl1, fl99]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl1, MIF1])/
                (32*Pi^2) - (9*lamS[fl1, fl99]*lamSbar[fl1, MIF1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[MIF1]*yTbar[fl99])/
                (64*Pi^2) + (3*invepsilonbar*yT[MIF1]*yTbar[fl99])/
                (32*Pi^2) + (9*muH^2*yT[MIF1]*yTbar[fl99])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl99])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/
                (16*MT^2*Pi^2))*yTbar[MIF1])/(4*MT^2) + 
            (3*yT[MIF1]*yTbar[fl99]*((9*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/
                (64*Pi^2) + (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, 
                  fl97])/(32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl97]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl97]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl97]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl97]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/(4*MT^2))/2 - (9*lamS[fl1, fl99]*lamu[fl2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, fl99]*lamu[fl2]*yT[fl97]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*lamS[fl1, fl99]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*lamSbar[fl1, fl97]*lamubar[fl2]*yTbar[fl99]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*invepsilonbar*lamSbar[fl1, fl97]*lamubar[fl2]*
            yTbar[fl99]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, fl97]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (9*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) - (9*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2), alphaOHl3[fl99_, fl97_] -> 
         (-3*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (3*lamS[fl1, fl97]*lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*yTbar[fl1])/
           (32*MT^2*Pi^2) - (invepsilonbar*yl[fl1, fl2]*ylbar[fl97, fl2]*
            yT[fl99]*yTbar[fl1])/(32*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*
            yTbar[fl1])/(32*MT^2*Pi^2) - (yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl99, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl97])/
           (32*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (9*g1^2*yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) - 
          (51*g2^2*yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (27*g2^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (3*MF^3*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (3*MS^2*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) + 
          (27*g2^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (yT[fl1]*yT[fl99]*yTbar[fl1]*yTbar[fl97])/(16*MT^2*Pi^2) + 
          (-(yT[fl99]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*
                  yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*
                  yT[fl1]*yTbar[fl1])/(16*Pi^2))*yTbar[fl97])/(2*MT^2) - 
            (yT[fl99]*((9*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/
                (32*Pi^2) - (9*lamS[fl1, fl97]*lamSbar[fl1, MIF1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[MIF1]*yTbar[fl97])/
                (64*Pi^2) + (3*invepsilonbar*yT[MIF1]*yTbar[fl97])/
                (32*Pi^2) + (9*muH^2*yT[MIF1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl97])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/
                (16*MT^2*Pi^2))*yTbar[MIF1])/(4*MT^2) - 
            (yT[MIF1]*yTbar[fl97]*((9*lamS[fl1, MIF1]*lamSbar[fl1, fl99])/
                (64*Pi^2) + (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, 
                  fl99])/(32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl99]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl99]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl99]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl99]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl99]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/(4*MT^2))/2 + (3*lamS[fl1, fl97]*lamu[fl2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl97]*lamu[fl2]*yT[fl99]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*lamS[fl1, fl97]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*lamSbar[fl1, fl99]*lamubar[fl2]*yTbar[fl97]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*invepsilonbar*lamSbar[fl1, fl99]*lamubar[fl2]*
            yTbar[fl97]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*lamSbar[fl1, fl99]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (3*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2), alphaOHl3bar[fl99_, fl97_] -> 
         (-3*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (3*invepsilonbar*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (3*lamS[fl1, fl99]*lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*yTbar[fl1])/
           (32*MT^2*Pi^2) - (invepsilonbar*yl[fl1, fl2]*ylbar[fl99, fl2]*
            yT[fl97]*yTbar[fl1])/(32*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*
            yTbar[fl1])/(32*MT^2*Pi^2) - (yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl97, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl99])/
           (32*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (9*g1^2*yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) - 
          (51*g2^2*yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (27*g2^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (3*MF^3*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (3*MS^2*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) + 
          (27*g2^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (yT[fl1]*yT[fl97]*yTbar[fl1]*yTbar[fl99])/(16*MT^2*Pi^2) + 
          (-(yT[fl97]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*
                  yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*
                  yT[fl1]*yTbar[fl1])/(16*Pi^2))*yTbar[fl99])/(2*MT^2) - 
            (yT[fl97]*((9*lamS[fl1, fl99]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl1, MIF1])/
                (32*Pi^2) - (9*lamS[fl1, fl99]*lamSbar[fl1, MIF1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[MIF1]*yTbar[fl99])/
                (64*Pi^2) + (3*invepsilonbar*yT[MIF1]*yTbar[fl99])/
                (32*Pi^2) + (9*muH^2*yT[MIF1]*yTbar[fl99])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl99])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/
                (16*MT^2*Pi^2))*yTbar[MIF1])/(4*MT^2) - 
            (yT[MIF1]*yTbar[fl99]*((9*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/
                (64*Pi^2) + (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, 
                  fl97])/(32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl97]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl97]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl97]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl97]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/(4*MT^2))/2 + (3*lamS[fl1, fl99]*lamu[fl2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, fl99]*lamu[fl2]*yT[fl97]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*lamS[fl1, fl99]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*lamSbar[fl1, fl97]*lamubar[fl2]*yTbar[fl99]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*invepsilonbar*lamSbar[fl1, fl97]*lamubar[fl2]*
            yTbar[fl99]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*lamSbar[fl1, fl97]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (3*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl2, fl97]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2), alphaOHq1[fl99_, fl97_] -> 
         (-3*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (3*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (3*lamS[fl97, fl1]*lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*
            yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*Pi^2) + (9*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) - 
          (27*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (27*MT^2*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
            Pi^2) + (9*invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)*Pi^2) - (9*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) + 
          (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) + (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (9*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (9*lamS[fl97, fl1]*lamSbar[fl99, fl2]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2), 
        alphaOHq1bar[fl99_, fl97_] -> (-3*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) + (9*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(256*MT^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(128*MT^2*Pi^2) - (27*MS^2*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
            Pi^2) - (9*invepsilonbar*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (27*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (9*invepsilonbar*MT^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)^2*Pi^2) - (9*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)*
            Pi^2) - (9*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) + 
          (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) + (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (9*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (9*lamS[fl99, fl1]*lamSbar[fl97, fl2]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2), 
        alphaOHq3[fl99_, fl97_] -> -(lamS[fl97, fl1]*lamSbar[fl99, fl2]*
             yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (invepsilonbar*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (lamS[fl97, fl1]*lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*Pi^2) - (invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (3*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(256*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) - (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (lamS[fl97, fl1]*lamSbar[fl99, fl2]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2), 
        alphaOHq3bar[fl99_, fl97_] -> 
         -(lamS[fl99, fl1]*lamSbar[fl97, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (64*MS^2*Pi^2) - (invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (lamS[fl99, fl1]*lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
            ylbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*Pi^2) - (invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (3*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(256*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) - (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (lamS[fl99, fl1]*lamSbar[fl97, fl2]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2), 
        alphaOHu[fl99_, fl97_] -> (3*MS^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^2*lamu[fl99]*lamubar[fl97]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MT^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2), alphaOHubar[fl99_, fl97_] -> 
         (3*MS^2*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MT^2*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*lamu[fl97]*
            lamubar[fl99]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) - (3*MS^2*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*MT^2*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2), alphaOHud[fl97_, fl99_] -> 0, 
        alphaOHudbar[fl97_, fl99_] -> 0, alphaOlambdad[fl97_, fl99_] -> 
         (-(((3*lamS[MIF1, fl1]*lamSbar[fl97, fl1])/(64*Pi^2) + 
              (3*invepsilonbar*lamS[MIF1, fl1]*lamSbar[fl97, fl1])/(32*
                Pi^2) - (3*lamS[MIF1, fl1]*lamSbar[fl97, fl1]*
                Log[MS^2/\[Mu]^2])/(32*Pi^2))*yd[MIF1, fl99]) - 
           yd[fl97, fl99]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + 
             (3*invepsilonbar*yT[fl1]*yTbar[fl1])/(16*Pi^2) - 
             (3*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(16*Pi^2)))/2, 
        alphaOlambdadbar[fl97_, fl99_] -> 
         (-(((3*lamS[fl97, fl1]*lamSbar[MIF1, fl1])/(64*Pi^2) + 
              (3*invepsilonbar*lamS[fl97, fl1]*lamSbar[MIF1, fl1])/(32*
                Pi^2) - (3*lamS[fl97, fl1]*lamSbar[MIF1, fl1]*
                Log[MS^2/\[Mu]^2])/(32*Pi^2))*ydbar[MIF1, fl99]) - 
           ydbar[fl97, fl99]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + 
             (3*invepsilonbar*yT[fl1]*yTbar[fl1])/(16*Pi^2) - 
             (3*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(16*Pi^2)))/2, 
        alphaOlambdae[fl97_, fl99_] -> 
         (-(yl[fl97, MIF1]*((27*MF^4*yQ[fl99]*yQbar[MIF1])/(64*(MF^2 - MS^2)^
                 2*Pi^2) + (9*invepsilonbar*MF^4*yQ[fl99]*yQbar[MIF1])/(32*
                (MF^2 - MS^2)^2*Pi^2) - (3*MF^2*MS^2*yQ[fl99]*yQbar[MIF1])/(4*
                (MF^2 - MS^2)^2*Pi^2) - (3*invepsilonbar*MF^2*MS^2*yQ[fl99]*
                yQbar[MIF1])/(4*(MF^2 - MS^2)^2*Pi^2) + (21*MS^4*yQ[fl99]*
                yQbar[MIF1])/(64*(MF^2 - MS^2)^2*Pi^2) + (15*invepsilonbar*
                MS^4*yQ[fl99]*yQbar[MIF1])/(32*(MF^2 - MS^2)^2*Pi^2) + 
              (3*MS^2*yQ[fl99]*yQbar[MIF1])/(16*(MF^2 - MS^2)*Pi^2) + 
              (3*invepsilonbar*MS^2*yQ[fl99]*yQbar[MIF1])/(16*(MF^2 - MS^2)*
                Pi^2) - (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[MIF1])/(32*
                (MF^2 - MS^2)^2*Pi^2) + (3*MF^2*MS^2*Log[MS^2/\[Mu]^2]*
                yQ[fl99]*yQbar[MIF1])/(4*(MF^2 - MS^2)^2*Pi^2) - 
              (15*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[MIF1])/(32*
                (MF^2 - MS^2)^2*Pi^2) - (3*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl99]*
                yQbar[MIF1])/(16*(MF^2 - MS^2)*Pi^2))) - yl[fl97, fl99]*
            ((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*yT[fl1]*
               yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[
                fl1])/(16*Pi^2)) - yl[MIF1, fl99]*
            ((9*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/(64*Pi^2) + 
             (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/(32*Pi^2) - 
             (9*lamS[fl1, MIF1]*lamSbar[fl1, fl97]*Log[MS^2/\[Mu]^2])/
              (32*Pi^2) + (9*yT[fl97]*yTbar[MIF1])/(64*Pi^2) + 
             (3*invepsilonbar*yT[fl97]*yTbar[MIF1])/(32*Pi^2) + 
             (9*muH^2*yT[fl97]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
             (3*invepsilonbar*muH^2*yT[fl97]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
             (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/(32*Pi^2) - 
             (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/
              (16*MT^2*Pi^2)))/2, alphaOlambdaebar[fl97_, fl99_] -> 
         (-(ylbar[fl97, MIF1]*((27*MF^4*yQ[MIF1]*yQbar[fl99])/(64*
                (MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MF^4*yQ[MIF1]*
                yQbar[fl99])/(32*(MF^2 - MS^2)^2*Pi^2) - (3*MF^2*MS^2*
                yQ[MIF1]*yQbar[fl99])/(4*(MF^2 - MS^2)^2*Pi^2) - 
              (3*invepsilonbar*MF^2*MS^2*yQ[MIF1]*yQbar[fl99])/(4*
                (MF^2 - MS^2)^2*Pi^2) + (21*MS^4*yQ[MIF1]*yQbar[fl99])/(64*
                (MF^2 - MS^2)^2*Pi^2) + (15*invepsilonbar*MS^4*yQ[MIF1]*
                yQbar[fl99])/(32*(MF^2 - MS^2)^2*Pi^2) + (3*MS^2*yQ[MIF1]*
                yQbar[fl99])/(16*(MF^2 - MS^2)*Pi^2) + (3*invepsilonbar*MS^2*
                yQ[MIF1]*yQbar[fl99])/(16*(MF^2 - MS^2)*Pi^2) - 
              (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[MIF1]*yQbar[fl99])/(32*
                (MF^2 - MS^2)^2*Pi^2) + (3*MF^2*MS^2*Log[MS^2/\[Mu]^2]*
                yQ[MIF1]*yQbar[fl99])/(4*(MF^2 - MS^2)^2*Pi^2) - 
              (15*MS^4*Log[MS^2/\[Mu]^2]*yQ[MIF1]*yQbar[fl99])/(32*
                (MF^2 - MS^2)^2*Pi^2) - (3*MS^2*Log[MS^2/\[Mu]^2]*yQ[MIF1]*
                yQbar[fl99])/(16*(MF^2 - MS^2)*Pi^2))) - ylbar[fl97, fl99]*
            ((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*yT[fl1]*
               yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[
                fl1])/(16*Pi^2)) - ylbar[MIF1, fl99]*
            ((9*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
             (9*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/(32*Pi^2) - 
             (9*lamS[fl1, fl97]*lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2])/
              (32*Pi^2) + (9*yT[MIF1]*yTbar[fl97])/(64*Pi^2) + 
             (3*invepsilonbar*yT[MIF1]*yTbar[fl97])/(32*Pi^2) + 
             (9*muH^2*yT[MIF1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
             (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl97])/(16*MT^2*Pi^2) - 
             (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/(32*Pi^2) - 
             (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/
              (16*MT^2*Pi^2)))/2, alphaOlambdau[fl97_, fl99_] -> 
         (-3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)*
            Pi^2) + (3*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*MT^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (-(((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2))*yu[fl97, fl99]) - 
            ((9*MS^4*lamu[MIF1]*lamubar[fl99])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
              (3*invepsilonbar*MS^4*lamu[MIF1]*lamubar[fl99])/(16*
                (-MS^2 + MT^2)^2*Pi^2) - (9*MS^2*MT^2*lamu[MIF1]*
                lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) - (9*invepsilonbar*
                MS^2*MT^2*lamu[MIF1]*lamubar[fl99])/(32*(-MS^2 + MT^2)^2*
                Pi^2) + (9*MT^4*lamu[MIF1]*lamubar[fl99])/(64*(-MS^2 + MT^2)^
                 2*Pi^2) + (3*invepsilonbar*MT^4*lamu[MIF1]*lamubar[fl99])/(
                32*(-MS^2 + MT^2)^2*Pi^2) + (3*MS^2*lamu[MIF1]*lamubar[fl99])/
               (32*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*MS^2*lamu[MIF1]*
                lamubar[fl99])/(32*(-MS^2 + MT^2)*Pi^2) - (3*MS^4*lamu[MIF1]*
                lamubar[fl99]*Log[MS^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
              (9*MS^2*MT^2*lamu[MIF1]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/(32*
                (-MS^2 + MT^2)^2*Pi^2) - (3*MS^2*lamu[MIF1]*lamubar[fl99]*
                Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) - 
              (3*MT^4*lamu[MIF1]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/(32*
                (-MS^2 + MT^2)^2*Pi^2))*yu[fl97, MIF1] - 
            ((3*lamS[MIF1, fl1]*lamSbar[fl97, fl1])/(64*Pi^2) + 
              (3*invepsilonbar*lamS[MIF1, fl1]*lamSbar[fl97, fl1])/(32*
                Pi^2) - (3*lamS[MIF1, fl1]*lamSbar[fl97, fl1]*
                Log[MS^2/\[Mu]^2])/(32*Pi^2))*yu[MIF1, fl99])/2, 
        alphaOlambdaubar[fl97_, fl99_] -> (-3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(16*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(16*(-MS^2 + MT^2)*
            Pi^2) + (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)*Pi^2) + (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)*Pi^2) + 
          (-(((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2))*yubar[fl97, fl99]) - 
            ((9*MS^4*lamu[fl99]*lamubar[MIF1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
              (3*invepsilonbar*MS^4*lamu[fl99]*lamubar[MIF1])/(16*
                (-MS^2 + MT^2)^2*Pi^2) - (9*MS^2*MT^2*lamu[fl99]*
                lamubar[MIF1])/(32*(-MS^2 + MT^2)^2*Pi^2) - (9*invepsilonbar*
                MS^2*MT^2*lamu[fl99]*lamubar[MIF1])/(32*(-MS^2 + MT^2)^2*
                Pi^2) + (9*MT^4*lamu[fl99]*lamubar[MIF1])/(64*(-MS^2 + MT^2)^
                 2*Pi^2) + (3*invepsilonbar*MT^4*lamu[fl99]*lamubar[MIF1])/(
                32*(-MS^2 + MT^2)^2*Pi^2) + (3*MS^2*lamu[fl99]*lamubar[MIF1])/
               (32*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl99]*
                lamubar[MIF1])/(32*(-MS^2 + MT^2)*Pi^2) - (3*MS^4*lamu[fl99]*
                lamubar[MIF1]*Log[MS^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
              (9*MS^2*MT^2*lamu[fl99]*lamubar[MIF1]*Log[MS^2/\[Mu]^2])/(32*
                (-MS^2 + MT^2)^2*Pi^2) - (3*MS^2*lamu[fl99]*lamubar[MIF1]*
                Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) - 
              (3*MT^4*lamu[fl99]*lamubar[MIF1]*Log[MT^2/\[Mu]^2])/(32*
                (-MS^2 + MT^2)^2*Pi^2))*yubar[fl97, MIF1] - 
            ((3*lamS[fl97, fl1]*lamSbar[MIF1, fl1])/(64*Pi^2) + 
              (3*invepsilonbar*lamS[fl97, fl1]*lamSbar[MIF1, fl1])/(32*
                Pi^2) - (3*lamS[fl97, fl1]*lamSbar[MIF1, fl1]*
                Log[MS^2/\[Mu]^2])/(32*Pi^2))*yubar[MIF1, fl99])/2, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 
         (-9*yd[fl1, fl97]*ydbar[fl1, fl99]*yT[fl95]*yTbar[fl93])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*yd[fl1, fl97]*ydbar[fl1, fl99]*
            yT[fl95]*yTbar[fl93])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yd[fl1, fl97]*ydbar[fl1, fl99]*yT[fl95]*
            yTbar[fl93])/(64*MT^2*Pi^2), alphaOldbar[fl95_, fl93_, fl99_, 
          fl97_] -> (-9*yd[fl1, fl99]*ydbar[fl1, fl97]*yT[fl93]*yTbar[fl95])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*yd[fl1, fl99]*ydbar[fl1, fl97]*
            yT[fl93]*yTbar[fl95])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yd[fl1, fl99]*ydbar[fl1, fl97]*yT[fl93]*
            yTbar[fl95])/(64*MT^2*Pi^2), alphaOle[fl95_, fl93_, fl99_, 
          fl97_] -> (-27*MF^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*
            yQbar[fl99])/(128*(MF^2 - MS^2)^2*Pi^2) - 
          (9*invepsilonbar*MF^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (27*MS^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*yQbar[fl99])/
           (128*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*lamS[fl1, fl93]*
            lamSbar[fl1, fl95]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (9*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*
            yQbar[fl99])/(128*(MF^2 - MS^2)*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl93]*lamSbar[fl1, fl95]*yQ[fl97]*
            yQbar[fl99])/(64*(MF^2 - MS^2)*Pi^2) + 
          (9*MF^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*Log[MF^2/\[Mu]^2]*
            yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*MS^2*lamS[fl1, fl93]*lamSbar[fl1, fl95]*Log[MS^2/\[Mu]^2]*
            yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*lamS[fl1, fl93]*lamSbar[fl1, fl95]*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(64*(MF^2 - MS^2)*Pi^2) - 
          (9*yl[fl1, fl97]*ylbar[fl1, fl99]*yT[fl95]*yTbar[fl93])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*yl[fl1, fl97]*ylbar[fl1, fl99]*
            yT[fl95]*yTbar[fl93])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl97]*ylbar[fl1, fl99]*yT[fl95]*
            yTbar[fl93])/(64*MT^2*Pi^2), alphaOlebar[fl95_, fl93_, fl99_, 
          fl97_] -> (-27*MF^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*
            yQbar[fl97])/(128*(MF^2 - MS^2)^2*Pi^2) - 
          (9*invepsilonbar*MF^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (27*MS^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*yQbar[fl97])/
           (128*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*lamS[fl1, fl95]*
            lamSbar[fl1, fl93]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (9*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*
            yQbar[fl97])/(128*(MF^2 - MS^2)*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl95]*lamSbar[fl1, fl93]*yQ[fl99]*
            yQbar[fl97])/(64*(MF^2 - MS^2)*Pi^2) + 
          (9*MF^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*Log[MF^2/\[Mu]^2]*
            yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*MS^2*lamS[fl1, fl95]*lamSbar[fl1, fl93]*Log[MS^2/\[Mu]^2]*
            yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*lamS[fl1, fl95]*lamSbar[fl1, fl93]*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(64*(MF^2 - MS^2)*Pi^2) - 
          (9*yl[fl1, fl99]*ylbar[fl1, fl97]*yT[fl93]*yTbar[fl95])/
           (128*MT^2*Pi^2) - (3*invepsilonbar*yl[fl1, fl99]*ylbar[fl1, fl97]*
            yT[fl93]*yTbar[fl95])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl99]*ylbar[fl1, fl97]*yT[fl93]*
            yTbar[fl95])/(64*MT^2*Pi^2), alphaOledq[fl93_, fl99_, fl97_, 
          fl95_] -> 0, alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*lamS[fl1, fl95]*lamS[fl2, fl97]*lamSbar[fl1, fl93]*
            lamSbar[fl2, fl99])/(128*MS^2*Pi^2) + 
          (9*yl[fl99, fl1]*ylbar[fl97, fl1]*yT[fl93]*yTbar[fl95])/
           (512*MT^2*Pi^2) + (3*invepsilonbar*yl[fl99, fl1]*ylbar[fl97, fl1]*
            yT[fl93]*yTbar[fl95])/(256*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl99, fl1]*ylbar[fl97, fl1]*yT[fl93]*
            yTbar[fl95])/(256*MT^2*Pi^2) + (9*yl[fl93, fl1]*ylbar[fl95, fl1]*
            yT[fl99]*yTbar[fl97])/(512*MT^2*Pi^2) + 
          (3*invepsilonbar*yl[fl93, fl1]*ylbar[fl95, fl1]*yT[fl99]*
            yTbar[fl97])/(256*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl93, fl1]*
            ylbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/(256*MT^2*Pi^2) - 
          (9*yT[fl93]*yT[fl99]*yTbar[fl95]*yTbar[fl97])/(256*MT^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*lamS[fl1, fl93]*lamS[fl2, fl99]*lamSbar[fl1, fl95]*
            lamSbar[fl2, fl97])/(128*MS^2*Pi^2) + 
          (9*yl[fl97, fl1]*ylbar[fl99, fl1]*yT[fl95]*yTbar[fl93])/
           (512*MT^2*Pi^2) + (3*invepsilonbar*yl[fl97, fl1]*ylbar[fl99, fl1]*
            yT[fl95]*yTbar[fl93])/(256*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl97, fl1]*ylbar[fl99, fl1]*yT[fl95]*
            yTbar[fl93])/(256*MT^2*Pi^2) + (9*yl[fl95, fl1]*ylbar[fl93, fl1]*
            yT[fl97]*yTbar[fl99])/(512*MT^2*Pi^2) + 
          (3*invepsilonbar*yl[fl95, fl1]*ylbar[fl93, fl1]*yT[fl97]*
            yTbar[fl99])/(256*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl95, fl1]*
            ylbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/(256*MT^2*Pi^2) - 
          (9*yT[fl95]*yT[fl97]*yTbar[fl93]*yTbar[fl99])/(256*MT^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 
         (-3*lamS[fl1, fl97]*lamS[fl95, fl2]*lamSbar[fl1, fl99]*
            lamSbar[fl93, fl2])/(64*MS^2*Pi^2) + 
          (9*yd[fl93, fl1]*ydbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/
           (256*MT^2*Pi^2) + (3*invepsilonbar*yd[fl93, fl1]*ydbar[fl95, fl1]*
            yT[fl99]*yTbar[fl97])/(128*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yd[fl93, fl1]*ydbar[fl95, fl1]*yT[fl99]*
            yTbar[fl97])/(128*MT^2*Pi^2) - (9*yT[fl99]*yTbar[fl97]*
            yu[fl93, fl1]*yubar[fl95, fl1])/(256*MT^2*Pi^2) - 
          (3*invepsilonbar*yT[fl99]*yTbar[fl97]*yu[fl93, fl1]*
            yubar[fl95, fl1])/(128*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97]*yu[fl93, fl1]*yubar[fl95, fl1])/(128*MT^2*Pi^2), 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 
         (-3*lamS[fl1, fl99]*lamS[fl93, fl2]*lamSbar[fl1, fl97]*
            lamSbar[fl95, fl2])/(64*MS^2*Pi^2) + 
          (9*yd[fl95, fl1]*ydbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/
           (256*MT^2*Pi^2) + (3*invepsilonbar*yd[fl95, fl1]*ydbar[fl93, fl1]*
            yT[fl97]*yTbar[fl99])/(128*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yd[fl95, fl1]*ydbar[fl93, fl1]*yT[fl97]*
            yTbar[fl99])/(128*MT^2*Pi^2) - (9*yT[fl97]*yTbar[fl99]*
            yu[fl95, fl1]*yubar[fl93, fl1])/(256*MT^2*Pi^2) - 
          (3*invepsilonbar*yT[fl97]*yTbar[fl99]*yu[fl95, fl1]*
            yubar[fl93, fl1])/(128*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99]*yu[fl95, fl1]*yubar[fl93, fl1])/(128*MT^2*Pi^2), 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 
         -(lamS[fl1, fl97]*lamS[fl95, fl2]*lamSbar[fl1, fl99]*
             lamSbar[fl93, fl2])/(32*MS^2*Pi^2) - 
          (3*yd[fl93, fl1]*ydbar[fl95, fl1]*yT[fl99]*yTbar[fl97])/
           (256*MT^2*Pi^2) - (invepsilonbar*yd[fl93, fl1]*ydbar[fl95, fl1]*
            yT[fl99]*yTbar[fl97])/(128*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yd[fl93, fl1]*ydbar[fl95, fl1]*yT[fl99]*
            yTbar[fl97])/(128*MT^2*Pi^2) - (3*yT[fl99]*yTbar[fl97]*
            yu[fl93, fl1]*yubar[fl95, fl1])/(256*MT^2*Pi^2) - 
          (invepsilonbar*yT[fl99]*yTbar[fl97]*yu[fl93, fl1]*yubar[fl95, fl1])/
           (128*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97]*
            yu[fl93, fl1]*yubar[fl95, fl1])/(128*MT^2*Pi^2), 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 
         -(lamS[fl1, fl99]*lamS[fl93, fl2]*lamSbar[fl1, fl97]*
             lamSbar[fl95, fl2])/(32*MS^2*Pi^2) - 
          (3*yd[fl95, fl1]*ydbar[fl93, fl1]*yT[fl97]*yTbar[fl99])/
           (256*MT^2*Pi^2) - (invepsilonbar*yd[fl95, fl1]*ydbar[fl93, fl1]*
            yT[fl97]*yTbar[fl99])/(128*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yd[fl95, fl1]*ydbar[fl93, fl1]*yT[fl97]*
            yTbar[fl99])/(128*MT^2*Pi^2) - (3*yT[fl97]*yTbar[fl99]*
            yu[fl95, fl1]*yubar[fl93, fl1])/(256*MT^2*Pi^2) - 
          (invepsilonbar*yT[fl97]*yTbar[fl99]*yu[fl95, fl1]*yubar[fl93, fl1])/
           (128*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99]*
            yu[fl95, fl1]*yubar[fl93, fl1])/(128*MT^2*Pi^2), 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 
         (-9*MS^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*lamubar[fl93])/
           (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl1, fl97]*
            lamSbar[fl1, fl99]*lamu[fl95]*lamubar[fl93])/(64*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*
            lamubar[fl93]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*lamubar[fl93]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*lamu[fl95]*lamubar[fl93]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*yT[fl99]*yTbar[fl97]*yu[fl1, fl93]*yubar[fl1, fl95])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yT[fl99]*yTbar[fl97]*
            yu[fl1, fl93]*yubar[fl1, fl95])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97]*yu[fl1, fl93]*
            yubar[fl1, fl95])/(64*MT^2*Pi^2), alphaOlubar[fl99_, fl97_, 
          fl95_, fl93_] -> (-9*MS^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*
            lamu[fl93]*lamubar[fl95])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*
            lamubar[fl95])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*lamubar[fl95])/
           (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl1, fl99]*
            lamSbar[fl1, fl97]*lamu[fl93]*lamubar[fl95])/(64*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*
            lamubar[fl95]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*lamubar[fl95]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*lamu[fl93]*lamubar[fl95]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*yT[fl97]*yTbar[fl99]*yu[fl1, fl95]*yubar[fl1, fl93])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[fl99]*
            yu[fl1, fl95]*yubar[fl1, fl93])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99]*yu[fl1, fl95]*
            yubar[fl1, fl93])/(64*MT^2*Pi^2), alphaOqd1[fl95_, fl93_, fl99_, 
          fl97_] -> 0, alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 
         (-9*MF^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*yQ[fl97]*yQbar[fl99])/
           (128*(MF^2 - MS^2)^2*Pi^2) - (3*invepsilonbar*MF^2*lamS[fl93, fl1]*
            lamSbar[fl95, fl1]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (9*MS^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*yQ[fl97]*
            yQbar[fl99])/(128*(MF^2 - MS^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*yQ[fl97]*
            yQbar[fl99])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (3*lamS[fl93, fl1]*lamSbar[fl95, fl1]*yQ[fl97]*yQbar[fl99])/
           (128*(MF^2 - MS^2)*Pi^2) + (3*invepsilonbar*lamS[fl93, fl1]*
            lamSbar[fl95, fl1]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)*
            Pi^2) + (3*MF^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*
            Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*MS^2*lamS[fl93, fl1]*lamSbar[fl95, fl1]*
            Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*lamS[fl93, fl1]*lamSbar[fl95, fl1]*Log[MS^2/\[Mu]^2]*
            yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)*Pi^2), 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 
         (-9*MF^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*yQ[fl99]*yQbar[fl97])/
           (128*(MF^2 - MS^2)^2*Pi^2) - (3*invepsilonbar*MF^2*lamS[fl95, fl1]*
            lamSbar[fl93, fl1]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (9*MS^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*yQ[fl99]*
            yQbar[fl97])/(128*(MF^2 - MS^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*yQ[fl99]*
            yQbar[fl97])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (3*lamS[fl95, fl1]*lamSbar[fl93, fl1]*yQ[fl99]*yQbar[fl97])/
           (128*(MF^2 - MS^2)*Pi^2) + (3*invepsilonbar*lamS[fl95, fl1]*
            lamSbar[fl93, fl1]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)*
            Pi^2) + (3*MF^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*
            Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*MS^2*lamS[fl95, fl1]*lamSbar[fl93, fl1]*
            Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*lamS[fl95, fl1]*lamSbar[fl93, fl1]*Log[MS^2/\[Mu]^2]*
            yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)*Pi^2), 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl95, fl1]*lamS[fl97, fl2]*lamSbar[fl93, fl1]*
            lamSbar[fl99, fl2])/(128*MS^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl93, fl1]*lamS[fl99, fl2]*lamSbar[fl95, fl1]*
            lamSbar[fl97, fl2])/(128*MS^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl95, fl1]*lamS[fl97, fl2]*lamSbar[fl93, fl1]*
            lamSbar[fl99, fl2])/(192*MS^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(lamS[fl93, fl1]*lamS[fl99, fl2]*lamSbar[fl95, fl1]*
            lamSbar[fl97, fl2])/(192*MS^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 
         (-3*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93])/
           (128*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93])/(64*(-MS^2 + MT^2)*
            Pi^2) + (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 
         (-3*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95])/
           (128*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95])/(64*(-MS^2 + MT^2)*
            Pi^2) + (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 
         (-9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93])/
           (64*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93])/(32*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*
            lamubar[fl93]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*lamu[fl95]*lamubar[fl93]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 
         (-9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (9*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95])/
           (64*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95])/(32*(-MS^2 + MT^2)*
            Pi^2) + (3*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*
            lamubar[fl95]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*lamu[fl93]*lamubar[fl95]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> (3*g1*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(256*MT^2*Pi^2) + (3*g1*invepsilonbar*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(128*MT^2*Pi^2) - 
          (9*g1*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (128*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*invepsilonbar*MS^4*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(64*(-MS^2 + MT^2)^3*
            Pi^2) + (9*g1*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*invepsilonbar*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (3*g1*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(64*(-MS^2 + MT^2)^2*
            Pi^2) - (3*g1*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*g1*invepsilonbar*MT^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) - (3*g1*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (256*(-MS^2 + MT^2)*Pi^2) + (9*g1*invepsilonbar*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(128*(-MS^2 + MT^2)*Pi^2) + 
          (3*g1*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*g1*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*g1*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(128*MT^2*Pi^2) + 
          (3*g1*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g1*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g1*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*g1*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*g1*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(128*(-MS^2 + MT^2)*Pi^2), 
        alphaOuBbar[fl97_, fl99_] -> (3*g1*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(256*MT^2*Pi^2) + (3*g1*invepsilonbar*lamS[fl97, fl1]*
            lamu[fl99]*yT[fl1])/(128*MT^2*Pi^2) - 
          (9*g1*MS^4*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*invepsilonbar*MS^4*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (9*g1*MS^2*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)^3*Pi^2) + (3*g1*invepsilonbar*MS^2*MT^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g1*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (3*g1*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) - (3*g1*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(256*(-MS^2 + MT^2)*
            Pi^2) + (9*g1*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)*Pi^2) + (3*g1*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(256*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*g1*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*g1*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(128*MT^2*Pi^2) + 
          (3*g1*MS^4*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1*MS^2*MT^2*lamS[fl97, fl1]*
            lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/(64*(-MS^2 + MT^2)^3*
            Pi^2) - (3*g1*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*
            yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*g1*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*g1*MT^2*lamS[fl97, fl1]*
            lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) - (9*g1*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*
            yT[fl1])/(128*(-MS^2 + MT^2)*Pi^2), 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> (lamSbar[fl97, fl1]*lamubar[fl99]*
            yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*Pi^2) + 
          (invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*
            ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*Pi^2) - 
          (lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*ylbar[fl1, fl3]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) - 
          (invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*
            ylbar[fl1, fl3]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*ylbar[fl1, fl3]*
            yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yl[fl2, fl3]*
            ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yl[fl2, fl3]*
            ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*Pi^2) - 
          (MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/(16*(-MS^2 + MT^2)*
            Pi^2) - (5*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*yTbar[fl1]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (5*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2), 
        alphaOuHbar[fl97_, fl99_] -> (lamS[fl97, fl1]*lamu[fl99]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) + 
          (invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) - 
          (lamS[fl97, fl1]*lamu[fl99]*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/
           (16*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*lamS[fl97, fl1]*
            lamu[fl99]*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/
           (16*(-MS^2 + MT^2)*Pi^2) + (MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*
            yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) - 
          (MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl3, fl2]*yT[fl3])/(16*(-MS^2 + MT^2)*Pi^2) - 
          (5*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1]*yT[fl2]*yTbar[fl2])/
           (16*(-MS^2 + MT^2)^2*Pi^2) - (5*invepsilonbar*MS^2*lamS[fl97, fl1]*
            lamu[fl99]*yT[fl1]*yT[fl2]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*
            Pi^2) + (5*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1]*yT[fl2]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1]*yT[fl2]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1]*yT[fl2]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
          (5*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1]*
            yT[fl2]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (5*MT^2*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yT[fl2]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[fl2]*
            yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2), 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 
         (3*MS^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (128*(-MS^2 + MT^2)^3*Pi^2) + (invepsilonbar*MS^4*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(64*(-MS^2 + MT^2)^3*
            Pi^2) - (3*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
          (invepsilonbar*MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*
            lamubar[fl97])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (MS^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(64*(-MS^2 + MT^2)^2*
            Pi^2) + (MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MT^2*lamu[fl93]*
            lamu[fl99]*lamubar[fl95]*lamubar[fl97])/(64*(-MS^2 + MT^2)^2*
            Pi^2) - (MS^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (MS^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (MT^4*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (MT^2*lamu[fl93]*lamu[fl99]*lamubar[fl95]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 
         (3*MS^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (128*(-MS^2 + MT^2)^3*Pi^2) + (invepsilonbar*MS^4*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(64*(-MS^2 + MT^2)^3*
            Pi^2) - (3*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
          (invepsilonbar*MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*
            lamubar[fl99])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (MS^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(64*(-MS^2 + MT^2)^2*
            Pi^2) + (MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MT^2*lamu[fl95]*
            lamu[fl97]*lamubar[fl93]*lamubar[fl99])/(64*(-MS^2 + MT^2)^2*
            Pi^2) - (MS^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (MS^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (MT^4*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (MT^2*lamu[fl95]*lamu[fl97]*lamubar[fl93]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2), 
        alphaOuW[fl97_, fl99_] -> (-3*g2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(256*MT^2*Pi^2) - (3*g2*invepsilonbar*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(128*MT^2*Pi^2) + 
          (3*g2*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^3*Pi^2) + (g2*invepsilonbar*MS^4*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)^3*
            Pi^2) - (3*g2*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (g2*invepsilonbar*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (g2*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (g2*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (g2*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*g2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(256*(-MS^2 + MT^2)*Pi^2) - 
          (5*g2*invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (128*(-MS^2 + MT^2)*Pi^2) - (3*g2*MS^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(256*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*g2*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*g2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(128*MT^2*Pi^2) - (g2*MS^4*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^3*
            Pi^2) + (g2*MS^2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g2*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (g2*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (5*g2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(128*(-MS^2 + MT^2)*Pi^2), 
        alphaOuWbar[fl97_, fl99_] -> (-3*g2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(256*MT^2*Pi^2) - (3*g2*invepsilonbar*lamS[fl97, fl1]*
            lamu[fl99]*yT[fl1])/(128*MT^2*Pi^2) + 
          (3*g2*MS^4*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(32*(-MS^2 + MT^2)^3*
            Pi^2) + (g2*invepsilonbar*MS^4*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g2*MS^2*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^3*Pi^2) - (g2*invepsilonbar*MS^2*MT^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (g2*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (g2*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (g2*invepsilonbar*MT^2*
            lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(256*(-MS^2 + MT^2)*
            Pi^2) - (5*g2*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*(-MS^2 + MT^2)*Pi^2) - (3*g2*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(256*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (3*g2*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*g2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(128*MT^2*Pi^2) - 
          (g2*MS^4*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (g2*MS^2*MT^2*lamS[fl97, fl1]*
            lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)^3*
            Pi^2) + (3*g2*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*
            yT[fl1])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
          (g2*MT^2*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (5*g2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(128*(-MS^2 + MT^2)*Pi^2), 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> (11*g1*MF^6*yQ[fl97]*yQbar[fl99])/
           (64*(MF^2 - MS^2)^4*Pi^2) + (3*g1*invepsilonbar*MF^6*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)^4*Pi^2) - 
          (11*g1*MS^6*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (3*g1*invepsilonbar*MS^6*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^4*
            Pi^2) - (27*g1*MS^4*yQ[fl97]*yQbar[fl99])/(64*(MF^2 - MS^2)^3*
            Pi^2) - (9*g1*invepsilonbar*MS^4*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MF^2*yQ[fl97]*yQbar[fl99])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (3*g1*invepsilonbar*MF^2*yQ[fl97]*
            yQbar[fl99])/(8*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*MS^2*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*invepsilonbar*MS^2*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^2*
            Pi^2) + (9*g1*invepsilonbar*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)*Pi^2) - (3*g1*MF^6*Log[MF^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)^4*Pi^2) + 
          (3*g1*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (g1*Log[MF^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(4*(MF^2 - MS^2)*Pi^2) + 
          (3*g1*MS^6*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^4*Pi^2) + (9*g1*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)^3*Pi^2) - 
          (3*g1*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^2*Pi^2) - (g1*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(32*(MF^2 - MS^2)*Pi^2), 
        alphaRBebar[fl99_, fl97_] -> (11*g1*MF^6*yQ[fl99]*yQbar[fl97])/
           (64*(MF^2 - MS^2)^4*Pi^2) + (3*g1*invepsilonbar*MF^6*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)^4*Pi^2) - 
          (11*g1*MS^6*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (3*g1*invepsilonbar*MS^6*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^4*
            Pi^2) - (27*g1*MS^4*yQ[fl99]*yQbar[fl97])/(64*(MF^2 - MS^2)^3*
            Pi^2) - (9*g1*invepsilonbar*MS^4*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1*MF^2*yQ[fl99]*yQbar[fl97])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (3*g1*invepsilonbar*MF^2*yQ[fl99]*
            yQbar[fl97])/(8*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*MS^2*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^2*Pi^2) + 
          (3*g1*invepsilonbar*MS^2*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^2*
            Pi^2) + (9*g1*invepsilonbar*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)*Pi^2) - (3*g1*MF^6*Log[MF^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)^4*Pi^2) + 
          (3*g1*MF^2*Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (g1*Log[MF^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(4*(MF^2 - MS^2)*Pi^2) + 
          (3*g1*MS^6*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^4*Pi^2) + (9*g1*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)^3*Pi^2) - 
          (3*g1*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^2*Pi^2) - (g1*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(32*(MF^2 - MS^2)*Pi^2), alphaRBep[fl99_, fl97_] -> 
         0, alphaRBepbar[fl99_, fl97_] -> 0, alphaRBetp[fl99_, fl97_] -> 0, 
        alphaRBetpbar[fl99_, fl97_] -> 0, alphaRBl[fl99_, fl97_] -> 
         (g1*lamS[fl1, fl97]*lamSbar[fl1, fl99])/(32*MS^2*Pi^2) + 
          (g1*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (32*MS^2*Pi^2) - (g1*lamS[fl1, fl97]*lamSbar[fl1, fl99]*
            Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2) - (25*g1*yT[fl99]*yTbar[fl97])/
           (384*MT^2*Pi^2) - (g1*invepsilonbar*yT[fl99]*yTbar[fl97])/
           (64*MT^2*Pi^2) + (g1*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/
           (64*MT^2*Pi^2), alphaRBlbar[fl99_, fl97_] -> 
         (g1*lamS[fl1, fl99]*lamSbar[fl1, fl97])/(32*MS^2*Pi^2) + 
          (g1*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl1, fl97])/
           (32*MS^2*Pi^2) - (g1*lamS[fl1, fl99]*lamSbar[fl1, fl97]*
            Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2) - (25*g1*yT[fl97]*yTbar[fl99])/
           (384*MT^2*Pi^2) - (g1*invepsilonbar*yT[fl97]*yTbar[fl99])/
           (64*MT^2*Pi^2) + (g1*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/
           (64*MT^2*Pi^2), alphaRBlp[fl99_, fl97_] -> 0, 
        alphaRBlpbar[fl99_, fl97_] -> 0, alphaRBltp[fl99_, fl97_] -> 0, 
        alphaRBltpbar[fl99_, fl97_] -> 0, alphaRBq[fl99_, fl97_] -> 
         (-13*g1*lamS[fl97, fl1]*lamSbar[fl99, fl1])/(288*MS^2*Pi^2) - 
          (g1*invepsilonbar*lamS[fl97, fl1]*lamSbar[fl99, fl1])/
           (32*MS^2*Pi^2) + (g1*lamS[fl97, fl1]*lamSbar[fl99, fl1]*
            Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-13*g1*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(288*MS^2*Pi^2) - 
          (g1*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl1])/
           (32*MS^2*Pi^2) + (g1*lamS[fl99, fl1]*lamSbar[fl97, fl1]*
            Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 
         (11*g1*MS^6*lamu[fl99]*lamubar[fl97])/(288*(-MS^2 + MT^2)^4*Pi^2) + 
          (g1*invepsilonbar*MS^6*lamu[fl99]*lamubar[fl97])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (11*g1*MT^6*lamu[fl99]*lamubar[fl97])/
           (288*(-MS^2 + MT^2)^4*Pi^2) - (g1*invepsilonbar*MT^6*lamu[fl99]*
            lamubar[fl97])/(48*(-MS^2 + MT^2)^4*Pi^2) + 
          (3*g1*MS^4*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (g1*invepsilonbar*MS^4*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^3*Pi^2) - (g1*MS^2*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (g1*invepsilonbar*MS^2*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*MT^2*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*invepsilonbar*MT^2*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (7*g1*invepsilonbar*lamu[fl99]*
            lamubar[fl97])/(96*(-MS^2 + MT^2)*Pi^2) - 
          (g1*MS^6*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (g1*MS^4*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (g1*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (g1*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)*Pi^2) + 
          (g1*MT^6*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (3*g1*MT^2*lamu[fl99]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (g1*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)*
            Pi^2), alphaRBubar[fl99_, fl97_] -> 
         (11*g1*MS^6*lamu[fl97]*lamubar[fl99])/(288*(-MS^2 + MT^2)^4*Pi^2) + 
          (g1*invepsilonbar*MS^6*lamu[fl97]*lamubar[fl99])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (11*g1*MT^6*lamu[fl97]*lamubar[fl99])/
           (288*(-MS^2 + MT^2)^4*Pi^2) - (g1*invepsilonbar*MT^6*lamu[fl97]*
            lamubar[fl99])/(48*(-MS^2 + MT^2)^4*Pi^2) + 
          (3*g1*MS^4*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (g1*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99])/
           (16*(-MS^2 + MT^2)^3*Pi^2) - (g1*MS^2*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (g1*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*MT^2*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g1*invepsilonbar*MT^2*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (7*g1*invepsilonbar*lamu[fl97]*
            lamubar[fl99])/(96*(-MS^2 + MT^2)*Pi^2) - 
          (g1*MS^6*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (g1*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (g1*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (g1*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)*Pi^2) + 
          (g1*MT^6*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/
           (48*(-MS^2 + MT^2)^4*Pi^2) - (3*g1*MT^2*lamu[fl97]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (g1*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)*
            Pi^2), alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 
         (-33*MF^6*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^4*Pi^2) - 
          (9*invepsilonbar*MF^6*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^4*
            Pi^2) + (33*MS^6*yQ[fl97]*yQbar[fl99])/(32*(MF^2 - MS^2)^4*
            Pi^2) + (9*invepsilonbar*MS^6*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^4*Pi^2) + (27*MF^4*yQ[fl97]*yQbar[fl99])/
           (32*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MF^4*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^3*Pi^2) + 
          (9*invepsilonbar*MS^4*yQ[fl97]*yQbar[fl99])/(8*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^2*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MS^2*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^2*
            Pi^2) + (9*MF^6*Log[MF^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (16*(MF^2 - MS^2)^4*Pi^2) - (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/(16*(MF^2 - MS^2)^4*
            Pi^2) - (9*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl97]*yQbar[fl99])/
           (8*(MF^2 - MS^2)^3*Pi^2) - (9*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl97]*
            yQbar[fl99])/(16*(MF^2 - MS^2)^2*Pi^2), 
        alphaReDbar[fl99_, fl97_] -> (-33*MF^6*yQ[fl99]*yQbar[fl97])/
           (32*(MF^2 - MS^2)^4*Pi^2) - (9*invepsilonbar*MF^6*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^4*Pi^2) + 
          (33*MS^6*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^4*Pi^2) + 
          (9*invepsilonbar*MS^6*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^4*
            Pi^2) + (27*MF^4*yQ[fl99]*yQbar[fl97])/(32*(MF^2 - MS^2)^3*
            Pi^2) + (9*invepsilonbar*MF^4*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^3*Pi^2) + (27*MS^4*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yQ[fl99]*
            yQbar[fl97])/(8*(MF^2 - MS^2)^3*Pi^2) + 
          (9*MS^2*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MS^2*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^2*
            Pi^2) + (9*MF^6*Log[MF^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (16*(MF^2 - MS^2)^4*Pi^2) - (9*MF^4*Log[MF^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/(16*(MF^2 - MS^2)^4*
            Pi^2) - (9*MS^4*Log[MS^2/\[Mu]^2]*yQ[fl99]*yQbar[fl97])/
           (8*(MF^2 - MS^2)^3*Pi^2) - (9*MS^2*Log[MS^2/\[Mu]^2]*yQ[fl99]*
            yQbar[fl97])/(16*(MF^2 - MS^2)^2*Pi^2), 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> (g3*lamS[fl97, fl1]*lamSbar[fl99, fl1])/
          (96*MS^2*Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (g3*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(96*MS^2*Pi^2), 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> (11*g3*MS^6*lamu[fl99]*lamubar[fl97])/
           (192*(-MS^2 + MT^2)^4*Pi^2) + (g3*invepsilonbar*MS^6*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^4*Pi^2) - 
          (11*g3*MT^6*lamu[fl99]*lamubar[fl97])/(192*(-MS^2 + MT^2)^4*Pi^2) - 
          (g3*invepsilonbar*MT^6*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^4*Pi^2) + (9*g3*MS^4*lamu[fl99]*lamubar[fl97])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*g3*invepsilonbar*MS^4*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g3*MS^2*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*g3*invepsilonbar*MS^2*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (g3*invepsilonbar*lamu[fl99]*
            lamubar[fl97])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (g3*MS^6*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^4*Pi^2) - (3*g3*MS^4*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (g3*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (g3*MT^6*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^4*Pi^2), alphaRGubar[fl99_, fl97_] -> 
         (11*g3*MS^6*lamu[fl97]*lamubar[fl99])/(192*(-MS^2 + MT^2)^4*Pi^2) + 
          (g3*invepsilonbar*MS^6*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^4*Pi^2) - (11*g3*MT^6*lamu[fl97]*lamubar[fl99])/
           (192*(-MS^2 + MT^2)^4*Pi^2) - (g3*invepsilonbar*MT^6*lamu[fl97]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^4*Pi^2) + 
          (9*g3*MS^4*lamu[fl97]*lamubar[fl99])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^3*Pi^2) + (3*g3*MS^2*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*g3*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (g3*invepsilonbar*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)*
            Pi^2) - (g3*MS^6*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^4*Pi^2) - (3*g3*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*g3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (g3*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (g3*MT^6*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/
           (32*(-MS^2 + MT^2)^4*Pi^2), alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 
         (9*yl[fl1, fl97]*ylbar[fl2, fl99]*yT[fl2]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, fl97]*ylbar[fl2, fl99]*
            yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl97]*ylbar[fl2, fl99]*yT[fl2]*
            yTbar[fl1])/(64*MT^2*Pi^2), alphaRHepbar[fl99_, fl97_] -> 
         (9*yl[fl1, fl99]*ylbar[fl2, fl97]*yT[fl2]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, fl99]*ylbar[fl2, fl97]*
            yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, fl99]*ylbar[fl2, fl97]*yT[fl2]*
            yTbar[fl1])/(64*MT^2*Pi^2), alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 
         (-9*lamS[fl1, fl97]*lamSbar[fl2, fl99]*yd[fl1, fl3]*ydbar[fl2, fl3])/
           (128*MS^2*Pi^2) - (3*g1^2*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) - 
          (3*g2^2*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) - 
          (9*g2^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (27*lam*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) + 
          (9*invepsilonbar*lam*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (9*MF^3*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (27*MS^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^2*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) + 
          (9*g2^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (9*lam*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (3*yT[fl1]*yT[fl99]*yTbar[fl1]*yTbar[fl97])/(64*MT^2*Pi^2) + 
          ((-3*yT[fl99]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*
                 yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2))*yTbar[fl97])/(2*MT^2) - 
            (3*yT[fl99]*((9*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/
                (32*Pi^2) - (9*lamS[fl1, fl97]*lamSbar[fl1, MIF1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[MIF1]*yTbar[fl97])/
                (64*Pi^2) + (3*invepsilonbar*yT[MIF1]*yTbar[fl97])/
                (32*Pi^2) + (9*muH^2*yT[MIF1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl97])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/
                (16*MT^2*Pi^2))*yTbar[MIF1])/(4*MT^2) - 
            (3*yT[MIF1]*yTbar[fl97]*((9*lamS[fl1, MIF1]*lamSbar[fl1, fl99])/
                (64*Pi^2) + (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, 
                  fl99])/(32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl99]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl99]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl99]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl99]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl99]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/(4*MT^2))/2 + (9*lamS[fl1, fl97]*lamu[fl2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl97]*lamu[fl2]*yT[fl99]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*lamS[fl1, fl97]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, fl99]*lamubar[fl2]*yTbar[fl97]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*invepsilonbar*lamSbar[fl1, fl99]*lamubar[fl2]*
            yTbar[fl97]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*lamSbar[fl1, fl99]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (9*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*yu[fl1, fl3]*yubar[fl2, fl3])/(128*MS^2*Pi^2), 
        alphaRHl1pbar[fl99_, fl97_] -> (-9*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(128*MS^2*Pi^2) - 
          (3*g1^2*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) - 
          (3*g2^2*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) - 
          (9*g2^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (27*lam*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) + 
          (9*invepsilonbar*lam*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (9*MF^3*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (27*MS^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^2*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) + 
          (9*g2^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (9*lam*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (3*yT[fl1]*yT[fl97]*yTbar[fl1]*yTbar[fl99])/(64*MT^2*Pi^2) + 
          ((-3*yT[fl97]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*
                 yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2))*yTbar[fl99])/(2*MT^2) - 
            (3*yT[fl97]*((9*lamS[fl1, fl99]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl1, MIF1])/
                (32*Pi^2) - (9*lamS[fl1, fl99]*lamSbar[fl1, MIF1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[MIF1]*yTbar[fl99])/
                (64*Pi^2) + (3*invepsilonbar*yT[MIF1]*yTbar[fl99])/
                (32*Pi^2) + (9*muH^2*yT[MIF1]*yTbar[fl99])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl99])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/
                (16*MT^2*Pi^2))*yTbar[MIF1])/(4*MT^2) - 
            (3*yT[MIF1]*yTbar[fl99]*((9*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/
                (64*Pi^2) + (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, 
                  fl97])/(32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl97]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl97]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl97]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl97]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/(4*MT^2))/2 + (9*lamS[fl1, fl99]*lamu[fl2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, fl99]*lamu[fl2]*yT[fl97]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*lamS[fl1, fl99]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, fl97]*lamubar[fl2]*yTbar[fl99]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*invepsilonbar*lamSbar[fl1, fl97]*lamubar[fl2]*
            yTbar[fl99]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*lamSbar[fl1, fl97]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (9*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*yu[fl1, fl3]*yubar[fl2, fl3])/(128*MS^2*Pi^2), 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> (-3*lamS[fl1, fl97]*lamSbar[fl2, fl99]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(128*MS^2*Pi^2) + 
          (3*yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (invepsilonbar*yl[fl1, fl2]*ylbar[fl97, fl2]*
            yT[fl99]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*
            yTbar[fl1])/(64*MT^2*Pi^2) + (3*yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(128*MT^2*Pi^2) + 
          (invepsilonbar*yl[fl99, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl97])/
           (64*MT^2*Pi^2) - (Log[MT^2/\[Mu]^2]*yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(64*MT^2*Pi^2) + (g1^2*yT[fl99]*yTbar[fl97])/
           (64*MT^2*Pi^2) + (g2^2*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (3*g1^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) + 
          (3*g2^2*invepsilonbar*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (3*lam*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) - 
          (invepsilonbar*lam*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (3*MF^3*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^4*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*MS^2*YbridgeR*YbridgeRbar*yT[fl99]*yTbar[fl97])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl99]*yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl99]*
            yTbar[fl97])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*g1^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(64*MT^2*Pi^2) - 
          (3*g2^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (lam*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          (yT[fl1]*yT[fl99]*yTbar[fl1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
          ((yT[fl99]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*
                 yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2))*yTbar[fl97])/(2*MT^2) + 
            (yT[fl99]*((9*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, fl97]*lamSbar[fl1, MIF1])/
                (32*Pi^2) - (9*lamS[fl1, fl97]*lamSbar[fl1, MIF1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[MIF1]*yTbar[fl97])/
                (64*Pi^2) + (3*invepsilonbar*yT[MIF1]*yTbar[fl97])/
                (32*Pi^2) + (9*muH^2*yT[MIF1]*yTbar[fl97])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl97])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl97])/
                (16*MT^2*Pi^2))*yTbar[MIF1])/(4*MT^2) + 
            (yT[MIF1]*yTbar[fl97]*((9*lamS[fl1, MIF1]*lamSbar[fl1, fl99])/
                (64*Pi^2) + (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, 
                  fl99])/(32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl99]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl99]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl99]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl99]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl99]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/(4*MT^2))/2 - (3*lamS[fl1, fl97]*lamu[fl2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, fl97]*lamu[fl2]*yT[fl99]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*lamS[fl1, fl97]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[fl99]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*lamSbar[fl1, fl99]*lamubar[fl2]*yTbar[fl97]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*invepsilonbar*lamSbar[fl1, fl99]*lamubar[fl2]*
            yTbar[fl97]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*lamSbar[fl1, fl99]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl97]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (3*lamS[fl1, fl97]*
            lamSbar[fl2, fl99]*yu[fl1, fl3]*yubar[fl2, fl3])/(128*MS^2*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lamS[fl1, fl99]*lamSbar[fl2, fl97]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(128*MS^2*Pi^2) + 
          (3*yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*yTbar[fl1])/
           (128*MT^2*Pi^2) + (invepsilonbar*yl[fl1, fl2]*ylbar[fl99, fl2]*
            yT[fl97]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*
            yTbar[fl1])/(64*MT^2*Pi^2) + (3*yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(128*MT^2*Pi^2) + 
          (invepsilonbar*yl[fl97, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl99])/
           (64*MT^2*Pi^2) - (Log[MT^2/\[Mu]^2]*yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(64*MT^2*Pi^2) + (g1^2*yT[fl97]*yTbar[fl99])/
           (64*MT^2*Pi^2) + (g2^2*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (3*g1^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) + 
          (3*g2^2*invepsilonbar*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (3*lam*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) - 
          (invepsilonbar*lam*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (3*MF^3*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^4*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*MS^2*YbridgeR*YbridgeRbar*yT[fl97]*yTbar[fl99])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[fl97]*yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[fl97]*
            yTbar[fl99])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*g1^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(64*MT^2*Pi^2) - 
          (3*g2^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (lam*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          (yT[fl1]*yT[fl97]*yTbar[fl1]*yTbar[fl99])/(32*MT^2*Pi^2) + 
          ((yT[fl97]*((3*yT[fl1]*yTbar[fl1])/(32*Pi^2) + (3*invepsilonbar*
                 yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yT[fl1]*
                 yTbar[fl1])/(16*Pi^2))*yTbar[fl99])/(2*MT^2) + 
            (yT[fl97]*((9*lamS[fl1, fl99]*lamSbar[fl1, MIF1])/(64*Pi^2) + 
               (9*invepsilonbar*lamS[fl1, fl99]*lamSbar[fl1, MIF1])/
                (32*Pi^2) - (9*lamS[fl1, fl99]*lamSbar[fl1, MIF1]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[MIF1]*yTbar[fl99])/
                (64*Pi^2) + (3*invepsilonbar*yT[MIF1]*yTbar[fl99])/
                (32*Pi^2) + (9*muH^2*yT[MIF1]*yTbar[fl99])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[MIF1]*yTbar[fl99])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[fl99])/
                (16*MT^2*Pi^2))*yTbar[MIF1])/(4*MT^2) + 
            (yT[MIF1]*yTbar[fl99]*((9*lamS[fl1, MIF1]*lamSbar[fl1, fl97])/
                (64*Pi^2) + (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, 
                  fl97])/(32*Pi^2) - (9*lamS[fl1, MIF1]*lamSbar[fl1, fl97]*
                 Log[MS^2/\[Mu]^2])/(32*Pi^2) + (9*yT[fl97]*yTbar[MIF1])/
                (64*Pi^2) + (3*invepsilonbar*yT[fl97]*yTbar[MIF1])/
                (32*Pi^2) + (9*muH^2*yT[fl97]*yTbar[MIF1])/(32*MT^2*Pi^2) + 
               (3*invepsilonbar*muH^2*yT[fl97]*yTbar[MIF1])/(16*MT^2*Pi^2) - 
               (3*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/(32*Pi^2) - 
               (3*muH^2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[MIF1])/
                (16*MT^2*Pi^2)))/(4*MT^2))/2 - (3*lamS[fl1, fl99]*lamu[fl2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, fl99]*lamu[fl2]*yT[fl97]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*lamS[fl1, fl99]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[fl97]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*lamSbar[fl1, fl97]*lamubar[fl2]*yTbar[fl99]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*invepsilonbar*lamSbar[fl1, fl97]*lamubar[fl2]*
            yTbar[fl99]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*lamSbar[fl1, fl97]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[fl99]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (3*lamS[fl1, fl99]*
            lamSbar[fl2, fl97]*yu[fl1, fl3]*yubar[fl2, fl3])/(128*MS^2*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> (((5*I)/128)*yl[fl1, fl2]*
            ylbar[fl97, fl2]*yT[fl99]*yTbar[fl1])/(MT^2*Pi^2) + 
          ((I/64)*invepsilonbar*yl[fl1, fl2]*ylbar[fl97, fl2]*yT[fl99]*
            yTbar[fl1])/(MT^2*Pi^2) - ((I/64)*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl97, fl2]*yT[fl99]*yTbar[fl1])/(MT^2*Pi^2) - 
          (((5*I)/128)*yl[fl99, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl97])/
           (MT^2*Pi^2) - ((I/64)*invepsilonbar*yl[fl99, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl97])/(MT^2*Pi^2) + ((I/64)*Log[MT^2/\[Mu]^2]*
            yl[fl99, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl97])/(MT^2*Pi^2), 
        alphaRHl3ppbar[fl99_, fl97_] -> (((5*I)/128)*yl[fl1, fl2]*
            ylbar[fl99, fl2]*yT[fl97]*yTbar[fl1])/(MT^2*Pi^2) + 
          ((I/64)*invepsilonbar*yl[fl1, fl2]*ylbar[fl99, fl2]*yT[fl97]*
            yTbar[fl1])/(MT^2*Pi^2) - ((I/64)*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
            ylbar[fl99, fl2]*yT[fl97]*yTbar[fl1])/(MT^2*Pi^2) - 
          (((5*I)/128)*yl[fl97, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl99])/
           (MT^2*Pi^2) - ((I/64)*invepsilonbar*yl[fl97, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[fl99])/(MT^2*Pi^2) + ((I/64)*Log[MT^2/\[Mu]^2]*
            yl[fl97, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[fl99])/(MT^2*Pi^2), 
        alphaRHq1p[fl99_, fl97_] -> (-3*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            yl[fl1, fl3]*ylbar[fl2, fl3])/(128*MS^2*Pi^2) - 
          (9*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) - 
          (27*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (27*MT^2*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
            Pi^2) + (9*invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) + (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (9*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (9*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2), alphaRHq1pbar[fl99_, fl97_] -> 
         (-3*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (128*MS^2*Pi^2) - (9*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(256*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) - 
          (27*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*(-MS^2 + MT^2)^2*Pi^2) + (27*MT^2*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
            Pi^2) + (9*invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
          (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) + (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) + (9*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) - (9*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2), alphaRHq1pp[fl99_, fl97_] -> 0, 
        alphaRHq1ppbar[fl99_, fl97_] -> 0, alphaRHq3p[fl99_, fl97_] -> 
         -(lamS[fl97, fl1]*lamSbar[fl99, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (128*MS^2*Pi^2) + (lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(256*MT^2*Pi^2) + (invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (3*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(256*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*
            yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*MS^2*
            lamS[fl97, fl1]*lamSbar[fl99, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (lamS[fl97, fl1]*
            lamSbar[fl99, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) - (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (MS^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (MT^2*lamS[fl97, fl1]*lamSbar[fl99, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2), alphaRHq3pbar[fl99_, fl97_] -> 
         -(lamS[fl99, fl1]*lamSbar[fl97, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
           (128*MS^2*Pi^2) + (lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(256*MT^2*Pi^2) + (invepsilonbar*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*MT^2*Pi^2) + 
          (3*MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*(-MS^2 + MT^2)^2*Pi^2) + (invepsilonbar*MS^2*lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (3*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(256*(-MS^2 + MT^2)^2*Pi^2) - 
          (invepsilonbar*MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*
            yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
          (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*MS^2*
            lamS[fl99, fl1]*lamSbar[fl97, fl2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (lamS[fl99, fl1]*
            lamSbar[fl97, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
           (128*MT^2*Pi^2) - (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2) - (MS^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (MT^2*lamS[fl99, fl1]*lamSbar[fl97, fl2]*
            Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
            Pi^2), alphaRHq3pp[fl99_, fl97_] -> 0, 
        alphaRHq3ppbar[fl99_, fl97_] -> 0, alphaRHup[fl99_, fl97_] -> 
         (9*MS^4*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (9*MT^4*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MT^4*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^2*lamu[fl99]*lamubar[fl97]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamu[fl99]*
            lamubar[fl97]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^4*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^4*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MT^2*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRHupbar[fl99_, fl97_] -> (9*MS^4*lamu[fl97]*lamubar[fl99]*
            yT[fl1]*yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^3*Pi^2) - (9*MT^4*lamu[fl97]*lamubar[fl99]*
            yT[fl1]*yTbar[fl1])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MT^4*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[fl97]*lamubar[fl99]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MS^2*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^2*lamu[fl97]*lamubar[fl99]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamu[fl97]*lamubar[fl99]*yT[fl1]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^3*
            Pi^2) - (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yT[fl1]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*MT^4*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MT^2*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> (-3*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (32*MS^2*Pi^2) - (yT[fl99]*yTbar[fl97])/(16*MT^2*Pi^2), 
        alphaRlDbar[fl99_, fl97_] -> (-3*lamS[fl1, fl99]*lamSbar[fl1, fl97])/
           (32*MS^2*Pi^2) - (yT[fl97]*yTbar[fl99])/(16*MT^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> -(lamS[fl97, fl1]*lamSbar[fl99, fl1])/
          (32*MS^2*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         -(lamS[fl99, fl1]*lamSbar[fl97, fl1])/(32*MS^2*Pi^2), 
        alphaRuD[fl99_, fl97_] -> (11*MS^6*lamu[fl99]*lamubar[fl97])/
           (32*(-MS^2 + MT^2)^4*Pi^2) + (3*invepsilonbar*MS^6*lamu[fl99]*
            lamubar[fl97])/(16*(-MS^2 + MT^2)^4*Pi^2) - 
          (11*MT^6*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^4*Pi^2) - 
          (3*invepsilonbar*MT^6*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^4*Pi^2) + (9*MS^4*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[fl99]*
            lamubar[fl97])/(8*(-MS^2 + MT^2)^3*Pi^2) + 
          (9*MT^4*lamu[fl99]*lamubar[fl97])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MT^4*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[fl99]*lamubar[fl97])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl99]*
            lamubar[fl97])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^6*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^4*Pi^2) - (3*MS^4*lamu[fl99]*lamubar[fl97]*
            Log[MS^2/\[Mu]^2])/(8*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl99]*lamubar[fl97]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^6*lamu[fl99]*lamubar[fl97]*
            Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^4*Pi^2) - 
          (3*MT^4*lamu[fl99]*lamubar[fl97]*Log[MT^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^3*Pi^2), alphaRuDbar[fl99_, fl97_] -> 
         (11*MS^6*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^4*Pi^2) + 
          (3*invepsilonbar*MS^6*lamu[fl97]*lamubar[fl99])/
           (16*(-MS^2 + MT^2)^4*Pi^2) - (11*MT^6*lamu[fl97]*lamubar[fl99])/
           (32*(-MS^2 + MT^2)^4*Pi^2) - (3*invepsilonbar*MT^6*lamu[fl97]*
            lamubar[fl99])/(16*(-MS^2 + MT^2)^4*Pi^2) + 
          (9*MS^4*lamu[fl97]*lamubar[fl99])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MS^4*lamu[fl97]*lamubar[fl99])/(8*(-MS^2 + MT^2)^3*
            Pi^2) + (9*MT^4*lamu[fl97]*lamubar[fl99])/(32*(-MS^2 + MT^2)^3*
            Pi^2) + (3*invepsilonbar*MT^4*lamu[fl97]*lamubar[fl99])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[fl97]*lamubar[fl99])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[fl97]*
            lamubar[fl99])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MS^6*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^4*Pi^2) - (3*MS^4*lamu[fl97]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2])/(8*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*MS^2*lamu[fl97]*lamubar[fl99]*Log[MS^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^6*lamu[fl97]*lamubar[fl99]*
            Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^4*Pi^2) - 
          (3*MT^4*lamu[fl97]*lamubar[fl99]*Log[MT^2/\[Mu]^2])/
           (16*(-MS^2 + MT^2)^3*Pi^2), alphaRuHD1[fl97_, fl99_] -> 
         (3*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*MT^2*Pi^2) - (3*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(32*MT^2*(-MS^2 + MT^2)*Pi^2) + 
          (3*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2), alphaRuHD1bar[fl97_, fl99_] -> 
         (3*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*MT^2*Pi^2) - (3*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (64*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl97, fl1]*
            lamu[fl99]*yT[fl1])/(32*(-MS^2 + MT^2)*Pi^2) + 
          (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*MT^2*(-MS^2 + MT^2)*
            Pi^2) + (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(32*MT^2*Pi^2) - 
          (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (32*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)*Pi^2), 
        alphaRuHD2[fl97_, fl99_] -> (-9*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (9*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) + (3*MS^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRuHD2bar[fl97_, fl99_] -> (-9*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (9*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (3*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)*Pi^2) - 
          (3*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) + (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
          (3*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) - (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRuHD3[fl97_, fl99_] -> (-9*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MS^4*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (9*MT^4*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MT^4*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) - (3*MS^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*MS^4*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^3*
            Pi^2) + (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*
            Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*MT^4*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRuHD3bar[fl97_, fl99_] -> (-9*MS^4*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
          (3*invepsilonbar*MS^4*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) + (9*MT^4*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*invepsilonbar*MT^4*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^3*Pi^2) - (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) + (3*MS^4*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^4*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
          (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*Log[MT^2/\[Mu]^2]*yT[fl1])/
           (16*(-MS^2 + MT^2)^2*Pi^2), alphaRuHD4[fl97_, fl99_] -> 
         (9*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) - (9*MT^2*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*
            lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2) + (3*lamSbar[fl97, fl1]*lamubar[fl99]*yTbar[fl1])/
           (64*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamSbar[fl97, fl1]*
            lamubar[fl99]*yTbar[fl1])/(32*(-MS^2 + MT^2)*Pi^2) - 
          (3*MS^2*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*
            yTbar[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamSbar[fl97, fl1]*lamubar[fl99]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) + (3*MT^2*lamSbar[fl97, fl1]*
            lamubar[fl99]*Log[MT^2/\[Mu]^2]*yTbar[fl1])/(32*(-MS^2 + MT^2)^2*
            Pi^2), alphaRuHD4bar[fl97_, fl99_] -> 
         (9*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/(64*(-MS^2 + MT^2)^2*
            Pi^2) + (3*invepsilonbar*MS^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) - (9*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*invepsilonbar*MT^2*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)^2*Pi^2) + (3*lamS[fl97, fl1]*lamu[fl99]*
            yT[fl1])/(64*(-MS^2 + MT^2)*Pi^2) + 
          (3*invepsilonbar*lamS[fl97, fl1]*lamu[fl99]*yT[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) - (3*MS^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MS^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
          (3*lamS[fl97, fl1]*lamu[fl99]*Log[MS^2/\[Mu]^2]*yT[fl1])/
           (32*(-MS^2 + MT^2)*Pi^2) + (3*MT^2*lamS[fl97, fl1]*lamu[fl99]*
            Log[MT^2/\[Mu]^2]*yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2), 
        alphaRWl[fl99_, fl97_] -> (g2*lamS[fl1, fl97]*lamSbar[fl1, fl99])/
           (16*MS^2*Pi^2) + (g2*invepsilonbar*lamS[fl1, fl97]*
            lamSbar[fl1, fl99])/(32*MS^2*Pi^2) - 
          (g2*lamS[fl1, fl97]*lamSbar[fl1, fl99]*Log[MS^2/\[Mu]^2])/
           (32*MS^2*Pi^2) + (13*g2*yT[fl99]*yTbar[fl97])/(384*MT^2*Pi^2) + 
          (g2*invepsilonbar*yT[fl99]*yTbar[fl97])/(192*MT^2*Pi^2) - 
          (g2*Log[MT^2/\[Mu]^2]*yT[fl99]*yTbar[fl97])/(192*MT^2*Pi^2), 
        alphaRWlbar[fl99_, fl97_] -> (g2*lamS[fl1, fl99]*lamSbar[fl1, fl97])/
           (16*MS^2*Pi^2) + (g2*invepsilonbar*lamS[fl1, fl99]*
            lamSbar[fl1, fl97])/(32*MS^2*Pi^2) - 
          (g2*lamS[fl1, fl99]*lamSbar[fl1, fl97]*Log[MS^2/\[Mu]^2])/
           (32*MS^2*Pi^2) + (13*g2*yT[fl97]*yTbar[fl99])/(384*MT^2*Pi^2) + 
          (g2*invepsilonbar*yT[fl97]*yTbar[fl99])/(192*MT^2*Pi^2) - 
          (g2*Log[MT^2/\[Mu]^2]*yT[fl97]*yTbar[fl99])/(192*MT^2*Pi^2), 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (g2*lamS[fl97, fl1]*lamSbar[fl99, fl1])/
           (48*MS^2*Pi^2) + (g2*invepsilonbar*lamS[fl97, fl1]*
            lamSbar[fl99, fl1])/(96*MS^2*Pi^2) - 
          (g2*lamS[fl97, fl1]*lamSbar[fl99, fl1]*Log[MS^2/\[Mu]^2])/
           (96*MS^2*Pi^2), alphaRWqbar[fl99_, fl97_] -> 
         (g2*lamS[fl99, fl1]*lamSbar[fl97, fl1])/(48*MS^2*Pi^2) + 
          (g2*invepsilonbar*lamS[fl99, fl1]*lamSbar[fl97, fl1])/
           (96*MS^2*Pi^2) - (g2*lamS[fl99, fl1]*lamSbar[fl97, fl1]*
            Log[MS^2/\[Mu]^2])/(96*MS^2*Pi^2), alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0, alphaOHBt -> 0, alphaOHWBt -> 0, 
        alphaOHWt -> 0}, {alphaOHBt -> (((-3*I)/128)*g1^2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHBt -> (((3*I)/128)*g1^2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHWBt -> ((-I/64)*g1*g2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHWBt -> ((I/64)*g1*g2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHWt -> (((-3*I)/128)*g2^2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2), alphaOHWt -> (((3*I)/128)*g2^2*yT[fl1]*yTbar[fl1])/
          (MT^2*Pi^2)}}}, {alphaKB -> 1, alphaKW -> 1, alphaKG -> 1, 
      alphaKq[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKl[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKu[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKd[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKe[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOmuH2 -> muH^2 + (onelooporder*(12*MT^4*yT[fl1]*yTbar[fl1] + 
           12*invepsilonbar*MT^4*yT[fl1]*yTbar[fl1] - 3*MT^2*muH^2*yT[fl1]*
            yTbar[fl1] - 6*invepsilonbar*MT^2*muH^2*yT[fl1]*yTbar[fl1] - 
           2*muH^4*yT[fl1]*yTbar[fl1] - 12*MT^4*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1] + 6*MT^2*muH^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]))/
         (32*MT^2*Pi^2), alphaKH -> 1, alphaOlambda -> 
       lam + onelooporder*((g2^4*muH^2)/(20*MF^2*Pi^2) + 
          (g2^4*muH^2)/(160*MS^2*Pi^2) + (g2^4*muH^2)/(60*MT^2*Pi^2) - 
          (3*lam*yT[fl1]*yTbar[fl1])/(16*Pi^2) - (3*invepsilonbar*lam*yT[fl1]*
            yTbar[fl1])/(8*Pi^2) - (7*g2^2*muH^2*yT[fl1]*yTbar[fl1])/
           (96*MT^2*Pi^2) - (g2^2*invepsilonbar*muH^2*yT[fl1]*yTbar[fl1])/
           (48*MT^2*Pi^2) - (lam*muH^2*yT[fl1]*yTbar[fl1])/(4*MT^2*Pi^2) + 
          (3*lam*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(8*Pi^2) + 
          (g2^2*muH^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1])/(48*MT^2*Pi^2) + 
          (yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/(8*Pi^2) + 
          (invepsilonbar*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (8*Pi^2) + (muH^2*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (4*MT^2*Pi^2) - (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[fl3, fl2]*
            yT[fl3]*yTbar[fl1])/(8*Pi^2) + (5*invepsilonbar*yT[fl1]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(16*Pi^2) + (13*muH^2*yT[fl1]*yT[fl2]*
            yTbar[fl1]*yTbar[fl2])/(48*MT^2*Pi^2) - 
          (5*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
           (16*Pi^2)), alphaOlambdad[mif1_, mif2_] -> 
       yd[mif1, mif2] + (onelooporder*(-3*MT^2*lamS[MIF1, fl1]*
            lamSbar[mif1, fl1]*yd[MIF1, mif2] - 6*invepsilonbar*MT^2*
            lamS[MIF1, fl1]*lamSbar[mif1, fl1]*yd[MIF1, mif2] + 
           6*MT^2*lamS[MIF1, fl1]*lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2]*
            yd[MIF1, mif2] - 6*MT^2*yd[mif1, mif2]*yT[fl1]*yTbar[fl1] - 
           12*invepsilonbar*MT^2*yd[mif1, mif2]*yT[fl1]*yTbar[fl1] - 
           8*muH^2*yd[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
           12*MT^2*Log[MT^2/\[Mu]^2]*yd[mif1, mif2]*yT[fl1]*yTbar[fl1]))/
         (128*MT^2*Pi^2), alphaOlambdae[mif1_, mif2_] -> 
       yl[mif1, mif2] + onelooporder*((-9*lamS[fl1, MIF1]*lamSbar[fl1, mif1]*
            yl[MIF1, mif2])/(128*Pi^2) - (9*invepsilonbar*lamS[fl1, MIF1]*
            lamSbar[fl1, mif1]*yl[MIF1, mif2])/(64*Pi^2) + 
          (9*lamS[fl1, MIF1]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2]*
            yl[MIF1, mif2])/(64*Pi^2) - (27*MF^4*yl[mif1, MIF1]*yQ[mif2]*
            yQbar[MIF1])/(128*(MF^2 - MS^2)^2*Pi^2) - 
          (9*invepsilonbar*MF^4*yl[mif1, MIF1]*yQ[mif2]*yQbar[MIF1])/
           (64*(MF^2 - MS^2)^2*Pi^2) + (3*MF^2*MS^2*yl[mif1, MIF1]*yQ[mif2]*
            yQbar[MIF1])/(8*(MF^2 - MS^2)^2*Pi^2) + 
          (3*invepsilonbar*MF^2*MS^2*yl[mif1, MIF1]*yQ[mif2]*yQbar[MIF1])/
           (8*(MF^2 - MS^2)^2*Pi^2) - (21*MS^4*yl[mif1, MIF1]*yQ[mif2]*
            yQbar[MIF1])/(128*(MF^2 - MS^2)^2*Pi^2) - 
          (15*invepsilonbar*MS^4*yl[mif1, MIF1]*yQ[mif2]*yQbar[MIF1])/
           (64*(MF^2 - MS^2)^2*Pi^2) - (3*MS^2*yl[mif1, MIF1]*yQ[mif2]*
            yQbar[MIF1])/(32*(MF^2 - MS^2)*Pi^2) - 
          (3*invepsilonbar*MS^2*yl[mif1, MIF1]*yQ[mif2]*yQbar[MIF1])/
           (32*(MF^2 - MS^2)*Pi^2) + (9*MF^4*Log[MF^2/\[Mu]^2]*yl[mif1, MIF1]*
            yQ[mif2]*yQbar[MIF1])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (3*MF^2*MS^2*Log[MS^2/\[Mu]^2]*yl[mif1, MIF1]*yQ[mif2]*yQbar[MIF1])/
           (8*(MF^2 - MS^2)^2*Pi^2) + (15*MS^4*Log[MS^2/\[Mu]^2]*
            yl[mif1, MIF1]*yQ[mif2]*yQbar[MIF1])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (3*MS^2*Log[MS^2/\[Mu]^2]*yl[mif1, MIF1]*yQ[mif2]*yQbar[MIF1])/
           (32*(MF^2 - MS^2)*Pi^2) - (3*yl[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (64*Pi^2) - (3*invepsilonbar*yl[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (32*Pi^2) - (muH^2*yl[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (16*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yl[mif1, mif2]*yT[fl1]*
            yTbar[fl1])/(32*Pi^2) - (9*yl[MIF1, mif2]*yT[mif1]*yTbar[MIF1])/
           (128*Pi^2) - (3*invepsilonbar*yl[MIF1, mif2]*yT[mif1]*yTbar[MIF1])/
           (64*Pi^2) - (9*muH^2*yl[MIF1, mif2]*yT[mif1]*yTbar[MIF1])/
           (64*MT^2*Pi^2) - (3*invepsilonbar*muH^2*yl[MIF1, mif2]*yT[mif1]*
            yTbar[MIF1])/(32*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yl[MIF1, mif2]*
            yT[mif1]*yTbar[MIF1])/(64*Pi^2) + (3*muH^2*Log[MT^2/\[Mu]^2]*
            yl[MIF1, mif2]*yT[mif1]*yTbar[MIF1])/(32*MT^2*Pi^2)), 
      alphaOlambdau[mif1_, mif2_] -> yu[mif1, mif2] + 
        (onelooporder*(24*MS^4*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*
            yTbar[fl1] + 24*invepsilonbar*MS^4*MT^2*lamSbar[mif1, fl1]*
            lamubar[mif2]*yTbar[fl1] - 48*MS^2*MT^4*lamSbar[mif1, fl1]*
            lamubar[mif2]*yTbar[fl1] - 48*invepsilonbar*MS^2*MT^4*
            lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1] + 
           24*MT^6*lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1] + 
           24*invepsilonbar*MT^6*lamSbar[mif1, fl1]*lamubar[mif2]*
            yTbar[fl1] - 12*MS^2*MT^2*muH^2*lamSbar[mif1, fl1]*lamubar[mif2]*
            yTbar[fl1] + 12*MT^4*muH^2*lamSbar[mif1, fl1]*lamubar[mif2]*
            yTbar[fl1] - 24*MS^4*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*
            Log[MS^2/\[Mu]^2]*yTbar[fl1] + 24*MS^2*MT^4*lamSbar[mif1, fl1]*
            lamubar[mif2]*Log[MS^2/\[Mu]^2]*yTbar[fl1] + 12*MS^2*MT^2*muH^2*
            lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*yTbar[fl1] + 
           24*MS^2*MT^4*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*
            yTbar[fl1] - 24*MT^6*lamSbar[mif1, fl1]*lamubar[mif2]*
            Log[MT^2/\[Mu]^2]*yTbar[fl1] - 12*MS^2*MT^2*muH^2*
            lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*yTbar[fl1] - 
           3*MS^4*MT^2*lamu[MIF1]*lamubar[mif2]*yu[mif1, MIF1] - 
           6*invepsilonbar*MS^4*MT^2*lamu[MIF1]*lamubar[mif2]*
            yu[mif1, MIF1] + 12*MS^2*MT^4*lamu[MIF1]*lamubar[mif2]*
            yu[mif1, MIF1] + 12*invepsilonbar*MS^2*MT^4*lamu[MIF1]*
            lamubar[mif2]*yu[mif1, MIF1] - 9*MT^6*lamu[MIF1]*lamubar[mif2]*
            yu[mif1, MIF1] - 6*invepsilonbar*MT^6*lamu[MIF1]*lamubar[mif2]*
            yu[mif1, MIF1] + 6*MS^4*MT^2*lamu[MIF1]*lamubar[mif2]*
            Log[MS^2/\[Mu]^2]*yu[mif1, MIF1] - 12*MS^2*MT^4*lamu[MIF1]*
            lamubar[mif2]*Log[MS^2/\[Mu]^2]*yu[mif1, MIF1] + 
           6*MT^6*lamu[MIF1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*yu[mif1, MIF1] - 
           6*MS^4*MT^2*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] - 
           12*invepsilonbar*MS^4*MT^2*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] + 
           12*MS^2*MT^4*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] + 
           24*invepsilonbar*MS^2*MT^4*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] - 
           6*MT^6*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] - 12*invepsilonbar*MT^6*
            yT[fl1]*yTbar[fl1]*yu[mif1, mif2] - 8*MS^4*muH^2*yT[fl1]*
            yTbar[fl1]*yu[mif1, mif2] + 16*MS^2*MT^2*muH^2*yT[fl1]*yTbar[fl1]*
            yu[mif1, mif2] - 8*MT^4*muH^2*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] + 
           12*MS^4*MT^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] - 
           24*MS^2*MT^4*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] + 
           12*MT^6*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] - 
           3*MS^4*MT^2*lamS[MIF1, fl1]*lamSbar[mif1, fl1]*yu[MIF1, mif2] - 
           6*invepsilonbar*MS^4*MT^2*lamS[MIF1, fl1]*lamSbar[mif1, fl1]*
            yu[MIF1, mif2] + 6*MS^2*MT^4*lamS[MIF1, fl1]*lamSbar[mif1, fl1]*
            yu[MIF1, mif2] + 12*invepsilonbar*MS^2*MT^4*lamS[MIF1, fl1]*
            lamSbar[mif1, fl1]*yu[MIF1, mif2] - 3*MT^6*lamS[MIF1, fl1]*
            lamSbar[mif1, fl1]*yu[MIF1, mif2] - 6*invepsilonbar*MT^6*
            lamS[MIF1, fl1]*lamSbar[mif1, fl1]*yu[MIF1, mif2] + 
           6*MS^4*MT^2*lamS[MIF1, fl1]*lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2]*
            yu[MIF1, mif2] - 12*MS^2*MT^4*lamS[MIF1, fl1]*lamSbar[mif1, fl1]*
            Log[MS^2/\[Mu]^2]*yu[MIF1, mif2] + 6*MT^6*lamS[MIF1, fl1]*
            lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2]*yu[MIF1, mif2]))/
         (128*MT^2*(MS^2 - MT^2)^2*Pi^2), alphaKqbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKlbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKubar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKdbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKebar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOlambdadbar[mif1_, mif2_] -> 
       ydbar[mif1, mif2] + (onelooporder*(-3*MT^2*lamS[mif1, fl1]*
            lamSbar[MIF1, fl1]*ydbar[MIF1, mif2] - 6*invepsilonbar*MT^2*
            lamS[mif1, fl1]*lamSbar[MIF1, fl1]*ydbar[MIF1, mif2] + 
           6*MT^2*lamS[mif1, fl1]*lamSbar[MIF1, fl1]*Log[MS^2/\[Mu]^2]*
            ydbar[MIF1, mif2] - 6*MT^2*ydbar[mif1, mif2]*yT[fl1]*yTbar[fl1] - 
           12*invepsilonbar*MT^2*ydbar[mif1, mif2]*yT[fl1]*yTbar[fl1] - 
           8*muH^2*ydbar[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
           12*MT^2*Log[MT^2/\[Mu]^2]*ydbar[mif1, mif2]*yT[fl1]*yTbar[fl1]))/
         (128*MT^2*Pi^2), alphaOlambdaebar[mif1_, mif2_] -> 
       ylbar[mif1, mif2] + onelooporder*
         ((-9*lamS[fl1, mif1]*lamSbar[fl1, MIF1]*ylbar[MIF1, mif2])/
           (128*Pi^2) - (9*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl1, MIF1]*
            ylbar[MIF1, mif2])/(64*Pi^2) + (9*lamS[fl1, mif1]*
            lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2]*ylbar[MIF1, mif2])/
           (64*Pi^2) - (27*MF^4*ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/
           (128*(MF^2 - MS^2)^2*Pi^2) - (9*invepsilonbar*MF^4*
            ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (3*MF^2*MS^2*ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/
           (8*(MF^2 - MS^2)^2*Pi^2) + (3*invepsilonbar*MF^2*MS^2*
            ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/(8*(MF^2 - MS^2)^2*
            Pi^2) - (21*MS^4*ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/
           (128*(MF^2 - MS^2)^2*Pi^2) - (15*invepsilonbar*MS^4*
            ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (3*MS^2*ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/
           (32*(MF^2 - MS^2)*Pi^2) - (3*invepsilonbar*MS^2*ylbar[mif1, MIF1]*
            yQ[MIF1]*yQbar[mif2])/(32*(MF^2 - MS^2)*Pi^2) + 
          (9*MF^4*Log[MF^2/\[Mu]^2]*ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/
           (64*(MF^2 - MS^2)^2*Pi^2) - (3*MF^2*MS^2*Log[MS^2/\[Mu]^2]*
            ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/(8*(MF^2 - MS^2)^2*
            Pi^2) + (15*MS^4*Log[MS^2/\[Mu]^2]*ylbar[mif1, MIF1]*yQ[MIF1]*
            yQbar[mif2])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (3*MS^2*Log[MS^2/\[Mu]^2]*ylbar[mif1, MIF1]*yQ[MIF1]*yQbar[mif2])/
           (32*(MF^2 - MS^2)*Pi^2) - (3*ylbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (64*Pi^2) - (3*invepsilonbar*ylbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (32*Pi^2) - (muH^2*ylbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (16*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*ylbar[mif1, mif2]*yT[fl1]*
            yTbar[fl1])/(32*Pi^2) - (9*ylbar[MIF1, mif2]*yT[MIF1]*
            yTbar[mif1])/(128*Pi^2) - (3*invepsilonbar*ylbar[MIF1, mif2]*
            yT[MIF1]*yTbar[mif1])/(64*Pi^2) - (9*muH^2*ylbar[MIF1, mif2]*
            yT[MIF1]*yTbar[mif1])/(64*MT^2*Pi^2) - 
          (3*invepsilonbar*muH^2*ylbar[MIF1, mif2]*yT[MIF1]*yTbar[mif1])/
           (32*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*ylbar[MIF1, mif2]*yT[MIF1]*
            yTbar[mif1])/(64*Pi^2) + (3*muH^2*Log[MT^2/\[Mu]^2]*
            ylbar[MIF1, mif2]*yT[MIF1]*yTbar[mif1])/(32*MT^2*Pi^2)), 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2] + 
        (onelooporder*(24*MS^4*MT^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] + 
           24*invepsilonbar*MS^4*MT^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 
           48*MS^2*MT^4*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 
           48*invepsilonbar*MS^2*MT^4*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] + 
           24*MT^6*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] + 24*invepsilonbar*MT^6*
            lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 12*MS^2*MT^2*muH^2*
            lamS[mif1, fl1]*lamu[mif2]*yT[fl1] + 12*MT^4*muH^2*
            lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 24*MS^4*MT^2*lamS[mif1, fl1]*
            lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1] + 24*MS^2*MT^4*
            lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1] + 
           12*MS^2*MT^2*muH^2*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*
            yT[fl1] + 24*MS^2*MT^4*lamS[mif1, fl1]*lamu[mif2]*
            Log[MT^2/\[Mu]^2]*yT[fl1] - 24*MT^6*lamS[mif1, fl1]*lamu[mif2]*
            Log[MT^2/\[Mu]^2]*yT[fl1] - 12*MS^2*MT^2*muH^2*lamS[mif1, fl1]*
            lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1] - 3*MS^4*MT^2*lamu[mif2]*
            lamubar[MIF1]*yubar[mif1, MIF1] - 6*invepsilonbar*MS^4*MT^2*
            lamu[mif2]*lamubar[MIF1]*yubar[mif1, MIF1] + 
           12*MS^2*MT^4*lamu[mif2]*lamubar[MIF1]*yubar[mif1, MIF1] + 
           12*invepsilonbar*MS^2*MT^4*lamu[mif2]*lamubar[MIF1]*
            yubar[mif1, MIF1] - 9*MT^6*lamu[mif2]*lamubar[MIF1]*
            yubar[mif1, MIF1] - 6*invepsilonbar*MT^6*lamu[mif2]*lamubar[MIF1]*
            yubar[mif1, MIF1] + 6*MS^4*MT^2*lamu[mif2]*lamubar[MIF1]*
            Log[MS^2/\[Mu]^2]*yubar[mif1, MIF1] - 12*MS^2*MT^4*lamu[mif2]*
            lamubar[MIF1]*Log[MS^2/\[Mu]^2]*yubar[mif1, MIF1] + 
           6*MT^6*lamu[mif2]*lamubar[MIF1]*Log[MT^2/\[Mu]^2]*
            yubar[mif1, MIF1] - 6*MS^4*MT^2*yT[fl1]*yTbar[fl1]*
            yubar[mif1, mif2] - 12*invepsilonbar*MS^4*MT^2*yT[fl1]*yTbar[fl1]*
            yubar[mif1, mif2] + 12*MS^2*MT^4*yT[fl1]*yTbar[fl1]*
            yubar[mif1, mif2] + 24*invepsilonbar*MS^2*MT^4*yT[fl1]*yTbar[fl1]*
            yubar[mif1, mif2] - 6*MT^6*yT[fl1]*yTbar[fl1]*yubar[mif1, mif2] - 
           12*invepsilonbar*MT^6*yT[fl1]*yTbar[fl1]*yubar[mif1, mif2] - 
           8*MS^4*muH^2*yT[fl1]*yTbar[fl1]*yubar[mif1, mif2] + 
           16*MS^2*MT^2*muH^2*yT[fl1]*yTbar[fl1]*yubar[mif1, mif2] - 
           8*MT^4*muH^2*yT[fl1]*yTbar[fl1]*yubar[mif1, mif2] + 
           12*MS^4*MT^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*
            yubar[mif1, mif2] - 24*MS^2*MT^4*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1]*yubar[mif1, mif2] + 12*MT^6*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1]*yubar[mif1, mif2] - 3*MS^4*MT^2*lamS[mif1, fl1]*
            lamSbar[MIF1, fl1]*yubar[MIF1, mif2] - 6*invepsilonbar*MS^4*MT^2*
            lamS[mif1, fl1]*lamSbar[MIF1, fl1]*yubar[MIF1, mif2] + 
           6*MS^2*MT^4*lamS[mif1, fl1]*lamSbar[MIF1, fl1]*yubar[MIF1, mif2] + 
           12*invepsilonbar*MS^2*MT^4*lamS[mif1, fl1]*lamSbar[MIF1, fl1]*
            yubar[MIF1, mif2] - 3*MT^6*lamS[mif1, fl1]*lamSbar[MIF1, fl1]*
            yubar[MIF1, mif2] - 6*invepsilonbar*MT^6*lamS[mif1, fl1]*
            lamSbar[MIF1, fl1]*yubar[MIF1, mif2] + 6*MS^4*MT^2*
            lamS[mif1, fl1]*lamSbar[MIF1, fl1]*Log[MS^2/\[Mu]^2]*
            yubar[MIF1, mif2] - 12*MS^2*MT^4*lamS[mif1, fl1]*
            lamSbar[MIF1, fl1]*Log[MS^2/\[Mu]^2]*yubar[MIF1, mif2] + 
           6*MT^6*lamS[mif1, fl1]*lamSbar[MIF1, fl1]*Log[MS^2/\[Mu]^2]*
            yubar[MIF1, mif2]))/(128*MT^2*(MS^2 - MT^2)^2*Pi^2), 
      alphaO3G -> (g3^3*(MF^2 - 2*MS^2)*onelooporder)/(1920*MF^2*MS^2*Pi^2), 
      alphaO3Gt -> 0, alphaO3W -> onelooporder*(-g2^3/(240*MF^2*Pi^2) + 
         g2^3/(480*MS^2*Pi^2) - g2^3/(720*MT^2*Pi^2)), alphaO3Wt -> 0, 
      alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 
       (7*g2^2*onelooporder*yT[fl1]*yTbar[fl1])/(384*MT^2*Pi^2), 
      alphaOHWt -> 0, alphaOHB -> (3*g1^2*onelooporder*yT[fl1]*yTbar[fl1])/
        (128*MT^2*Pi^2), alphaOHBt -> 0, alphaOHWB -> 
       (g1*g2*onelooporder*yT[fl1]*yTbar[fl1])/(48*MT^2*Pi^2), 
      alphaOHWBt -> 0, alphaOHBox -> (onelooporder*(-24*g1^4*MF^2*MS^2 - 
          48*g2^4*MF^2*MS^2 - g1^4*MF^2*MT^2 - 18*g2^4*MF^2*MT^2 - 
          128*g1^4*MS^2*MT^2 - 144*g2^4*MS^2*MT^2 + 130*g1^2*MF^2*MS^2*
           yT[fl1]*yTbar[fl1] + 210*g2^2*MF^2*MS^2*yT[fl1]*yTbar[fl1] + 
          60*g1^2*invepsilonbar*MF^2*MS^2*yT[fl1]*yTbar[fl1] + 
          60*g2^2*invepsilonbar*MF^2*MS^2*yT[fl1]*yTbar[fl1] - 
          60*g1^2*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 
          60*g2^2*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 
          240*MF^2*MS^2*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1] - 
          320*MF^2*MS^2*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2]))/
        (3840*MF^2*MS^2*MT^2*Pi^2), alphaOHD -> 
       (onelooporder*(-24*g1^4*MF^2*MS^2 - g1^4*MF^2*MT^2 - 
          128*g1^4*MS^2*MT^2 + 130*g1^2*MF^2*MS^2*yT[fl1]*yTbar[fl1] + 
          60*g1^2*invepsilonbar*MF^2*MS^2*yT[fl1]*yTbar[fl1] - 
          60*g1^2*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] + 
          330*MF^2*MS^2*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1] + 
          180*invepsilonbar*MF^2*MS^2*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*
           yTbar[fl1] - 180*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
           ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1] - 190*MF^2*MS^2*yT[fl1]*yT[fl2]*
           yTbar[fl1]*yTbar[fl2]))/(960*MF^2*MS^2*MT^2*Pi^2), 
      alphaOH -> (onelooporder*(-8*g2^4*lam*MF^2*MS^2 - 3*g2^4*lam*MF^2*
           MT^2 - 24*g2^4*lam*MS^2*MT^2 + 35*g2^2*lam*MF^2*MS^2*yT[fl1]*
           yTbar[fl1] + 10*g2^2*invepsilonbar*lam*MF^2*MS^2*yT[fl1]*
           yTbar[fl1] + 60*lam^2*MF^2*MS^2*yT[fl1]*yTbar[fl1] - 
          10*g2^2*lam*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 
          120*lam*MF^2*MS^2*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1] - 
          10*MF^2*MS^2*yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl3, fl2]*
           ylbar[fl5, fl4]*yT[fl5]*yTbar[fl1] - 10*invepsilonbar*MF^2*MS^2*
           yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl3, fl2]*ylbar[fl5, fl4]*yT[fl5]*
           yTbar[fl1] + 10*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
           yl[fl3, fl4]*ylbar[fl3, fl2]*ylbar[fl5, fl4]*yT[fl5]*yTbar[fl1] - 
          130*lam*MF^2*MS^2*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2] - 
          20*MF^2*MS^2*yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl1, fl4]*
           ylbar[fl5, fl2]*yT[fl5]*yTbar[fl3] - 20*invepsilonbar*MF^2*MS^2*
           yl[fl1, fl2]*yl[fl3, fl4]*ylbar[fl1, fl4]*ylbar[fl5, fl2]*yT[fl5]*
           yTbar[fl3] + 20*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
           yl[fl3, fl4]*ylbar[fl1, fl4]*ylbar[fl5, fl2]*yT[fl5]*yTbar[fl3] + 
          45*MF^2*MS^2*yT[fl1]*yT[fl2]*yT[fl3]*yTbar[fl1]*yTbar[fl2]*
           yTbar[fl3] + 30*MF^2*MS^2*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3]*
           yT[fl4]*yTbar[fl1]*yTbar[fl4]))/(240*MF^2*MS^2*MT^2*Pi^2), 
      alphaOuG[mif1_, mif2_] -> (onelooporder*(6*g3*MS^8*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1] - 6*g3*MS^6*MT^2*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1] - 6*g3*MS^4*MT^4*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1] + 6*g3*MS^2*MT^6*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1] - 12*g3*MS^6*MT^2*lamSbar[mif1, fl1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2]*yTbar[fl1] + 12*g3*MS^4*MT^4*
           lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*yTbar[fl1] + 
          12*g3*MS^6*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1] - 12*g3*MS^4*MT^4*lamSbar[mif1, fl1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1] - g3*MS^8*lamu[mif3]*lamubar[mif2]*
           yu[mif1, mif3] + 6*g3*MS^6*MT^2*lamu[mif3]*lamubar[mif2]*
           yu[mif1, mif3] - 3*g3*MS^4*MT^4*lamu[mif3]*lamubar[mif2]*
           yu[mif1, mif3] - 2*g3*MS^2*MT^6*lamu[mif3]*lamubar[mif2]*
           yu[mif1, mif3] - 6*g3*MS^4*MT^4*lamu[mif3]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2]*yu[mif1, mif3] + 6*g3*MS^4*MT^4*lamu[mif3]*
           lamubar[mif2]*Log[MT^2/\[Mu]^2]*yu[mif1, mif3] - 
          g3*MS^8*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] + 
          4*g3*MS^6*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] - 
          6*g3*MS^4*MT^4*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] + 
          4*g3*MS^2*MT^6*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] - 
          g3*MT^8*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2]))/
        (128*MS^2*(MS^2 - MT^2)^4*Pi^2), alphaOuW[mif1_, mif2_] -> 
       (onelooporder*(-10*g2*MS^4*lamSbar[mif1, fl1]*lamubar[mif2]*
           yTbar[fl1] + 10*g2*MS^2*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*
           yTbar[fl1] + 10*g2*MS^4*lamSbar[mif1, fl1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1] - 10*g2*MS^4*lamSbar[mif1, fl1]*
           lamubar[mif2]*Log[MT^2/\[Mu]^2]*yTbar[fl1] - 
          g2*MS^4*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] - 
          g2*iCPV^2*MS^4*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] + 
          2*g2*MS^2*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] + 
          2*g2*iCPV^2*MS^2*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
           yu[mif3, mif2] - g2*MT^4*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
           yu[mif3, mif2] - g2*iCPV^2*MT^4*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
           yu[mif3, mif2]))/(256*MS^2*(-MS^2 + MT^2)^2*Pi^2), 
      alphaOuB[mif1_, mif2_] -> (onelooporder*(78*g1*MS^8*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1] - 186*g1*MS^6*MT^2*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1] + 138*g1*MS^4*MT^4*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1] - 30*g1*MS^2*MT^6*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1] - 54*g1*MS^8*lamSbar[mif1, fl1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2]*yTbar[fl1] + 60*g1*MS^6*MT^2*
           lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*yTbar[fl1] - 
          6*g1*MS^4*MT^4*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1] + 54*g1*MS^8*lamSbar[mif1, fl1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1] - 60*g1*MS^6*MT^2*lamSbar[mif1, fl1]*
           lamubar[mif2]*Log[MT^2/\[Mu]^2]*yTbar[fl1] + 6*g1*MS^4*MT^4*
           lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*yTbar[fl1] - 
          4*g1*MS^8*lamu[mif3]*lamubar[mif2]*yu[mif1, mif3] + 
          18*g1*iCPV^2*MS^8*lamu[mif3]*lamubar[mif2]*yu[mif1, mif3] + 
          24*g1*MS^6*MT^2*lamu[mif3]*lamubar[mif2]*yu[mif1, mif3] - 
          18*g1*iCPV^2*MS^6*MT^2*lamu[mif3]*lamubar[mif2]*yu[mif1, mif3] - 
          12*g1*MS^4*MT^4*lamu[mif3]*lamubar[mif2]*yu[mif1, mif3] - 
          18*g1*iCPV^2*MS^4*MT^4*lamu[mif3]*lamubar[mif2]*yu[mif1, mif3] - 
          8*g1*MS^2*MT^6*lamu[mif3]*lamubar[mif2]*yu[mif1, mif3] + 
          18*g1*iCPV^2*MS^2*MT^6*lamu[mif3]*lamubar[mif2]*yu[mif1, mif3] - 
          36*g1*iCPV^2*MS^6*MT^2*lamu[mif3]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yu[mif1, mif3] - 24*g1*MS^4*MT^4*lamu[mif3]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2]*yu[mif1, mif3] + 36*g1*iCPV^2*MS^4*MT^4*
           lamu[mif3]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*yu[mif1, mif3] + 
          36*g1*iCPV^2*MS^6*MT^2*lamu[mif3]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*
           yu[mif1, mif3] + 24*g1*MS^4*MT^4*lamu[mif3]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yu[mif1, mif3] - 36*g1*iCPV^2*MS^4*MT^4*
           lamu[mif3]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*yu[mif1, mif3] - 
          g1*MS^8*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] + 
          9*g1*iCPV^2*MS^8*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
           yu[mif3, mif2] + 4*g1*MS^6*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
           yu[mif3, mif2] - 36*g1*iCPV^2*MS^6*MT^2*lamS[mif3, fl1]*
           lamSbar[mif1, fl1]*yu[mif3, mif2] - 6*g1*MS^4*MT^4*lamS[mif3, fl1]*
           lamSbar[mif1, fl1]*yu[mif3, mif2] + 54*g1*iCPV^2*MS^4*MT^4*
           lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] + 
          4*g1*MS^2*MT^6*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yu[mif3, mif2] - 
          36*g1*iCPV^2*MS^2*MT^6*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
           yu[mif3, mif2] - g1*MT^8*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
           yu[mif3, mif2] + 9*g1*iCPV^2*MT^8*lamS[mif3, fl1]*
           lamSbar[mif1, fl1]*yu[mif3, mif2]))/(768*MS^2*(-MS^2 + MT^2)^4*
         Pi^2), alphaOdG[mif1_, mif2_] -> 
       -(g3*onelooporder*lamS[mif3, fl1]*lamSbar[mif1, fl1]*yd[mif3, mif2])/
        (128*MS^2*Pi^2), alphaOdW[mif1_, mif2_] -> 
       (onelooporder*(-(g2*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
            yd[mif3, mif2]) - g2*iCPV^2*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
           yd[mif3, mif2]))/(256*MS^2*Pi^2), alphaOdB[mif1_, mif2_] -> 
       (g1*(-1 + 9*iCPV^2)*onelooporder*lamS[mif3, fl1]*lamSbar[mif1, fl1]*
         yd[mif3, mif2])/(768*MS^2*Pi^2), alphaOeW[mif1_, mif2_] -> 
       (onelooporder*(-3*g2*MF^4*MT^2*lamS[fl1, mif3]*lamSbar[fl1, mif1]*
           yl[mif3, mif2] - 3*g2*iCPV^2*MF^4*MT^2*lamS[fl1, mif3]*
           lamSbar[fl1, mif1]*yl[mif3, mif2] + 6*g2*MF^2*MS^2*MT^2*
           lamS[fl1, mif3]*lamSbar[fl1, mif1]*yl[mif3, mif2] + 
          6*g2*iCPV^2*MF^2*MS^2*MT^2*lamS[fl1, mif3]*lamSbar[fl1, mif1]*
           yl[mif3, mif2] - 3*g2*MS^4*MT^2*lamS[fl1, mif3]*lamSbar[fl1, mif1]*
           yl[mif3, mif2] - 3*g2*iCPV^2*MS^4*MT^2*lamS[fl1, mif3]*
           lamSbar[fl1, mif1]*yl[mif3, mif2] + 48*g2*MF^3*MS^2*MT*YbridgeR*
           yQ[mif2]*yT[mif1] - 48*g2*MF*MS^4*MT*YbridgeR*yQ[mif2]*yT[mif1] - 
          48*g2*MF*MS^4*MT*YbridgeR*Log[MF^2/\[Mu]^2]*yQ[mif2]*yT[mif1] + 
          48*g2*MF*MS^4*MT*YbridgeR*Log[MS^2/\[Mu]^2]*yQ[mif2]*yT[mif1] - 
          2*g2*MF^4*MS^2*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] + 
          4*g2*iCPV^2*MF^4*MS^2*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] + 
          4*g2*MF^2*MS^4*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] - 
          8*g2*iCPV^2*MF^2*MS^4*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] - 
          2*g2*MS^6*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] + 
          4*g2*iCPV^2*MS^6*yl[mif3, mif2]*yT[mif1]*yTbar[mif3]))/
        (256*MS^2*(-MF^2 + MS^2)^2*MT^2*Pi^2), alphaOeB[mif1_, mif2_] -> 
       (onelooporder*(3*g1*MF^8*MT^2*lamS[fl1, mif3]*lamSbar[fl1, mif1]*
           yl[mif3, mif2] - 3*g1*iCPV^2*MF^8*MT^2*lamS[fl1, mif3]*
           lamSbar[fl1, mif1]*yl[mif3, mif2] - 12*g1*MF^6*MS^2*MT^2*
           lamS[fl1, mif3]*lamSbar[fl1, mif1]*yl[mif3, mif2] + 
          12*g1*iCPV^2*MF^6*MS^2*MT^2*lamS[fl1, mif3]*lamSbar[fl1, mif1]*
           yl[mif3, mif2] + 18*g1*MF^4*MS^4*MT^2*lamS[fl1, mif3]*
           lamSbar[fl1, mif1]*yl[mif3, mif2] - 18*g1*iCPV^2*MF^4*MS^4*MT^2*
           lamS[fl1, mif3]*lamSbar[fl1, mif1]*yl[mif3, mif2] - 
          12*g1*MF^2*MS^6*MT^2*lamS[fl1, mif3]*lamSbar[fl1, mif1]*
           yl[mif3, mif2] + 12*g1*iCPV^2*MF^2*MS^6*MT^2*lamS[fl1, mif3]*
           lamSbar[fl1, mif1]*yl[mif3, mif2] + 3*g1*MS^8*MT^2*lamS[fl1, mif3]*
           lamSbar[fl1, mif1]*yl[mif3, mif2] - 3*g1*iCPV^2*MS^8*MT^2*
           lamS[fl1, mif3]*lamSbar[fl1, mif1]*yl[mif3, mif2] + 
          12*g1*MF^6*MS^2*MT^2*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] - 
          24*g1*iCPV^2*MF^6*MS^2*MT^2*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] + 
          18*g1*MF^4*MS^4*MT^2*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] + 
          24*g1*iCPV^2*MF^4*MS^4*MT^2*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] - 
          36*g1*MF^2*MS^6*MT^2*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] + 
          24*g1*iCPV^2*MF^2*MS^6*MT^2*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] + 
          6*g1*MS^8*MT^2*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] - 
          24*g1*iCPV^2*MS^8*MT^2*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] - 
          36*g1*MF^4*MS^4*MT^2*Log[MF^2/\[Mu]^2]*yl[mif1, mif3]*yQ[mif2]*
           yQbar[mif3] + 48*g1*iCPV^2*MF^4*MS^4*MT^2*Log[MF^2/\[Mu]^2]*
           yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] - 48*g1*iCPV^2*MF^2*MS^6*MT^2*
           Log[MF^2/\[Mu]^2]*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] + 
          36*g1*MF^4*MS^4*MT^2*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*yQ[mif2]*
           yQbar[mif3] - 48*g1*iCPV^2*MF^4*MS^4*MT^2*Log[MS^2/\[Mu]^2]*
           yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] + 48*g1*iCPV^2*MF^2*MS^6*MT^2*
           Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*yQ[mif2]*yQbar[mif3] + 
          2*g1*MF^8*MS^2*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] - 
          6*g1*iCPV^2*MF^8*MS^2*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] - 
          8*g1*MF^6*MS^4*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] + 
          24*g1*iCPV^2*MF^6*MS^4*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] + 
          12*g1*MF^4*MS^6*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] - 
          36*g1*iCPV^2*MF^4*MS^6*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] - 
          8*g1*MF^2*MS^8*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] + 
          24*g1*iCPV^2*MF^2*MS^8*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] + 
          2*g1*MS^10*yl[mif3, mif2]*yT[mif1]*yTbar[mif3] - 
          6*g1*iCPV^2*MS^10*yl[mif3, mif2]*yT[mif1]*yTbar[mif3]))/
        (256*MS^2*(-MF^2 + MS^2)^4*MT^2*Pi^2), alphaOHq1[mif1_, mif2_] -> 
       onelooporder*(-(g1^4*KroneckerDelta[mif1, mif2])/(45*MF^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2])/(5760*MS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2])/(240*MT^2*Pi^2) - 
         (25*g1^2*lamS[mif2, fl1]*lamSbar[mif1, fl1])/(2304*MS^2*Pi^2) - 
         (3*g1^2*iCPV^2*lamS[mif2, fl1]*lamSbar[mif1, fl1])/(256*MS^2*Pi^2) - 
         (g1^2*invepsilonbar*lamS[mif2, fl1]*lamSbar[mif1, fl1])/
          (64*MS^2*Pi^2) + (g1^2*lamS[mif2, fl1]*lamSbar[mif1, fl1]*
           Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
         (3*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
          (64*MS^2*Pi^2) - (3*invepsilonbar*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
         (3*lamS[mif2, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
           ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
         (13*g1^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (1152*MT^2*Pi^2) + (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1])/(192*MT^2*Pi^2) + (9*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/(256*MT^2*Pi^2) + 
         (9*invepsilonbar*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*
           yTbar[fl2])/(128*MT^2*Pi^2) - (27*MS^2*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
           Pi^2) - (9*invepsilonbar*MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*
           yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (27*MT^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/
          (256*(-MS^2 + MT^2)^2*Pi^2) + (9*invepsilonbar*MT^2*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) - (9*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/
          (128*(-MS^2 + MT^2)*Pi^2) - (9*invepsilonbar*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/
          (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*invepsilonbar*MS^2*
           lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/
          (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
          (128*MT^2*Pi^2) + (9*MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) - (9*MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
           Pi^2) - (9*MT^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) + (9*lamS[mif2, fl1]*lamSbar[mif1, fl2]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*MS^4*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MT^4*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MS^4*lamS[mif2, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamS[mif2, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^4*lamS[mif2, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MT^2*lamS[mif2, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MS^4*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MS^4*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^2*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MS^4*lamSbar[mif1, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamSbar[mif1, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^4*lamSbar[mif1, fl1]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MT^2*lamSbar[mif1, fl1]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (11*MS^6*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (128*(-MS^2 + MT^2)^4*Pi^2) - (3*invepsilonbar*MS^6*lamu[mif3]*
           lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) + (11*MT^6*lamu[mif3]*lamubar[mif4]*
           yu[mif1, mif3]*yubar[mif2, mif4])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*invepsilonbar*MT^6*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*
           yubar[mif2, mif4])/(64*(-MS^2 + MT^2)^4*Pi^2) - 
         (9*MS^4*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MS^4*lamu[mif3]*
           lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (9*MT^4*lamu[mif3]*lamubar[mif4]*
           yu[mif1, mif3]*yubar[mif2, mif4])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*
           yubar[mif2, mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MS^2*lamu[mif3]*
           lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*MS^6*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) + (3*MS^4*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^6*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) + (3*MT^4*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2)), alphaOHq3[mif1_, mif2_] -> 
       onelooporder*(-(g2^4*KroneckerDelta[mif1, mif2])/(40*MF^2*Pi^2) - 
         (g2^4*KroneckerDelta[mif1, mif2])/(320*MS^2*Pi^2) - 
         (g2^4*KroneckerDelta[mif1, mif2])/(120*MT^2*Pi^2) + 
         (5*g2^2*lamS[mif2, fl1]*lamSbar[mif1, fl1])/(768*MS^2*Pi^2) + 
         (g2^2*iCPV^2*lamS[mif2, fl1]*lamSbar[mif1, fl1])/(256*MS^2*Pi^2) + 
         (g2^2*invepsilonbar*lamS[mif2, fl1]*lamSbar[mif1, fl1])/
          (192*MS^2*Pi^2) - (g2^2*lamS[mif2, fl1]*lamSbar[mif1, fl1]*
           Log[MS^2/\[Mu]^2])/(192*MS^2*Pi^2) - 
         (lamS[mif2, fl1]*lamSbar[mif1, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
          (64*MS^2*Pi^2) - (invepsilonbar*lamS[mif2, fl1]*lamSbar[mif1, fl2]*
           yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
         (lamS[mif2, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
           ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
         (7*g2^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (384*MT^2*Pi^2) + (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1])/(192*MT^2*Pi^2) - (lamS[mif2, fl1]*lamSbar[mif1, fl2]*
           yT[fl1]*yTbar[fl2])/(256*MT^2*Pi^2) - 
         (invepsilonbar*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*
           yTbar[fl2])/(128*MT^2*Pi^2) + (3*MS^2*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
           Pi^2) + (invepsilonbar*MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*
           yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/
          (256*(-MS^2 + MT^2)^2*Pi^2) - (invepsilonbar*MT^2*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) + (lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/
          (128*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/
          (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*MS^2*
           lamS[mif2, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2])/
          (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (lamS[mif2, fl1]*
           lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
          (128*MT^2*Pi^2) - (MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) + (MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (MT^2*lamS[mif2, fl1]*lamSbar[mif1, fl2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (lamS[mif2, fl1]*lamSbar[mif1, fl2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (9*MS^4*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MS^4*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (9*MT^4*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MT^4*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MS^2*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^2*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^4*lamS[mif2, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamS[mif2, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^4*lamS[mif2, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MT^2*lamS[mif2, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (9*MS^4*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MS^4*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (9*MT^4*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MT^4*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^2*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^2*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MT^2*lamSbar[mif1, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^4*lamSbar[mif1, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamSbar[mif1, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^4*lamSbar[mif1, fl1]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MT^2*lamSbar[mif1, fl1]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (11*MS^6*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (128*(-MS^2 + MT^2)^4*Pi^2) + (3*invepsilonbar*MS^6*lamu[mif3]*
           lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) - (11*MT^6*lamu[mif3]*lamubar[mif4]*
           yu[mif1, mif3]*yubar[mif2, mif4])/(128*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*invepsilonbar*MT^6*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*
           yubar[mif2, mif4])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (9*MS^4*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[mif3]*
           lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (9*MT^4*lamu[mif3]*lamubar[mif4]*
           yu[mif1, mif3]*yubar[mif2, mif4])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MT^4*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*
           yubar[mif2, mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[mif3]*
           lamubar[mif4]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*MS^6*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) - (3*MS^4*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (3*MS^2*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^6*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) - (3*MT^4*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yu[mif1, mif3]*yubar[mif2, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2)), alphaOHu[mif1_, mif2_] -> 
       (onelooporder*(-96*g1^4*MF^2*MS^10*KroneckerDelta[mif1, mif2] + 
          380*g1^4*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2] - 
          512*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2] - 
          560*g1^4*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2] + 
          2048*g1^4*MS^8*MT^4*KroneckerDelta[mif1, mif2] + 
          360*g1^4*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2] - 
          3072*g1^4*MS^6*MT^6*KroneckerDelta[mif1, mif2] - 
          80*g1^4*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2] + 
          2048*g1^4*MS^4*MT^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*MF^2*MT^10*KroneckerDelta[mif1, mif2] - 512*g1^4*MS^2*MT^10*
           KroneckerDelta[mif1, mif2] - 115*g1^2*MF^2*MS^8*MT^2*lamu[mif1]*
           lamubar[mif2] - 135*g1^2*iCPV^2*MF^2*MS^8*MT^2*lamu[mif1]*
           lamubar[mif2] + 585*g1^2*MF^2*MS^6*MT^4*lamu[mif1]*lamubar[mif2] + 
          135*g1^2*iCPV^2*MF^2*MS^6*MT^4*lamu[mif1]*lamubar[mif2] - 
          765*g1^2*MF^2*MS^4*MT^6*lamu[mif1]*lamubar[mif2] + 
          135*g1^2*iCPV^2*MF^2*MS^4*MT^6*lamu[mif1]*lamubar[mif2] + 
          295*g1^2*MF^2*MS^2*MT^8*lamu[mif1]*lamubar[mif2] - 
          135*g1^2*iCPV^2*MF^2*MS^2*MT^8*lamu[mif1]*lamubar[mif2] + 
          180*g1^2*MF^2*MS^8*MT^2*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2] - 540*g1^2*MF^2*MS^6*MT^4*lamu[mif1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2] + 270*g1^2*iCPV^2*MF^2*MS^6*MT^4*
           lamu[mif1]*lamubar[mif2]*Log[MS^2/\[Mu]^2] + 270*g1^2*MF^2*MS^4*
           MT^6*lamu[mif1]*lamubar[mif2]*Log[MS^2/\[Mu]^2] - 
          270*g1^2*iCPV^2*MF^2*MS^4*MT^6*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2] + 30*g1^2*MF^2*MS^2*MT^8*lamu[mif1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2] - 180*g1^2*MF^2*MS^8*MT^2*
           lamu[mif1]*lamubar[mif2]*Log[MT^2/\[Mu]^2] + 540*g1^2*MF^2*MS^6*
           MT^4*lamu[mif1]*lamubar[mif2]*Log[MT^2/\[Mu]^2] - 
          270*g1^2*iCPV^2*MF^2*MS^6*MT^4*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2] - 270*g1^2*MF^2*MS^4*MT^6*lamu[mif1]*
           lamubar[mif2]*Log[MT^2/\[Mu]^2] + 270*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           lamu[mif1]*lamubar[mif2]*Log[MT^2/\[Mu]^2] - 30*g1^2*MF^2*MS^2*
           MT^8*lamu[mif1]*lamubar[mif2]*Log[MT^2/\[Mu]^2] + 
          260*g1^2*MF^2*MS^10*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
          120*g1^2*invepsilonbar*MF^2*MS^10*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1] - 1040*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, 
            mif2]*yT[fl1]*yTbar[fl1] - 480*g1^2*invepsilonbar*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
          1560*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*yT[fl1]*
           yTbar[fl1] + 720*g1^2*invepsilonbar*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] - 
          1040*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*yT[fl1]*
           yTbar[fl1] - 480*g1^2*invepsilonbar*MF^2*MS^4*MT^6*
           KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
          260*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*yT[fl1]*
           yTbar[fl1] + 120*g1^2*invepsilonbar*MF^2*MS^2*MT^8*
           KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
          540*MF^2*MS^8*MT^2*lamu[mif1]*lamubar[mif2]*yT[fl1]*yTbar[fl1] - 
          1620*MF^2*MS^6*MT^4*lamu[mif1]*lamubar[mif2]*yT[fl1]*yTbar[fl1] + 
          1620*MF^2*MS^4*MT^6*lamu[mif1]*lamubar[mif2]*yT[fl1]*yTbar[fl1] - 
          540*MF^2*MS^2*MT^8*lamu[mif1]*lamubar[mif2]*yT[fl1]*yTbar[fl1] - 
          540*MF^2*MS^8*MT^2*lamu[mif1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl1] + 1080*MF^2*MS^6*MT^4*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 540*MF^2*MS^4*MT^6*
           lamu[mif1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 
          120*g1^2*MF^2*MS^10*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl1] + 480*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, 
            mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 720*g1^2*MF^2*MS^6*
           MT^4*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1] + 480*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 120*g1^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] + 
          540*MF^2*MS^8*MT^2*lamu[mif1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl1] - 1080*MF^2*MS^6*MT^4*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] + 540*MF^2*MS^4*MT^6*
           lamu[mif1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] + 
          270*MF^2*MS^8*MT^2*lamS[mif3, fl1]*lamu[mif1]*yT[fl1]*
           yu[mif3, mif2] - 810*MF^2*MS^6*MT^4*lamS[mif3, fl1]*lamu[mif1]*
           yT[fl1]*yu[mif3, mif2] + 810*MF^2*MS^4*MT^6*lamS[mif3, fl1]*
           lamu[mif1]*yT[fl1]*yu[mif3, mif2] - 270*MF^2*MS^2*MT^8*
           lamS[mif3, fl1]*lamu[mif1]*yT[fl1]*yu[mif3, mif2] - 
          270*MF^2*MS^6*MT^4*lamS[mif3, fl1]*lamu[mif1]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yu[mif3, mif2] + 540*MF^2*MS^4*MT^6*lamS[mif3, fl1]*
           lamu[mif1]*Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif3, mif2] - 
          270*MF^2*MS^2*MT^8*lamS[mif3, fl1]*lamu[mif1]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yu[mif3, mif2] + 270*MF^2*MS^6*MT^4*lamS[mif3, fl1]*
           lamu[mif1]*Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif3, mif2] - 
          540*MF^2*MS^4*MT^6*lamS[mif3, fl1]*lamu[mif1]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yu[mif3, mif2] + 270*MF^2*MS^2*MT^8*lamS[mif3, fl1]*
           lamu[mif1]*Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif3, mif2] + 
          270*MF^2*MS^8*MT^2*lamSbar[mif3, fl1]*lamubar[mif2]*yTbar[fl1]*
           yubar[mif3, mif1] - 810*MF^2*MS^6*MT^4*lamSbar[mif3, fl1]*
           lamubar[mif2]*yTbar[fl1]*yubar[mif3, mif1] + 810*MF^2*MS^4*MT^6*
           lamSbar[mif3, fl1]*lamubar[mif2]*yTbar[fl1]*yubar[mif3, mif1] - 
          270*MF^2*MS^2*MT^8*lamSbar[mif3, fl1]*lamubar[mif2]*yTbar[fl1]*
           yubar[mif3, mif1] - 270*MF^2*MS^6*MT^4*lamSbar[mif3, fl1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif1] + 
          540*MF^2*MS^4*MT^6*lamSbar[mif3, fl1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif1] - 
          270*MF^2*MS^2*MT^8*lamSbar[mif3, fl1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif1] + 
          270*MF^2*MS^6*MT^4*lamSbar[mif3, fl1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif1] - 
          540*MF^2*MS^4*MT^6*lamSbar[mif3, fl1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif1] + 
          270*MF^2*MS^2*MT^8*lamSbar[mif3, fl1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif1] - 
          90*MF^2*MS^8*MT^2*lamS[mif3, fl1]*lamSbar[mif4, fl1]*yu[mif3, mif2]*
           yubar[mif4, mif1] + 360*MF^2*MS^6*MT^4*lamS[mif3, fl1]*
           lamSbar[mif4, fl1]*yu[mif3, mif2]*yubar[mif4, mif1] - 
          540*MF^2*MS^4*MT^6*lamS[mif3, fl1]*lamSbar[mif4, fl1]*
           yu[mif3, mif2]*yubar[mif4, mif1] + 360*MF^2*MS^2*MT^8*
           lamS[mif3, fl1]*lamSbar[mif4, fl1]*yu[mif3, mif2]*
           yubar[mif4, mif1] - 90*MF^2*MT^10*lamS[mif3, fl1]*
           lamSbar[mif4, fl1]*yu[mif3, mif2]*yubar[mif4, mif1]))/
        (5760*MF^2*MS^2*MT^2*(MS^2 - MT^2)^4*Pi^2), alphaOHd[mif1_, mif2_] -> 
       onelooporder*((2*g1^4*KroneckerDelta[mif1, mif2])/(45*MF^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(2880*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(120*MT^2*Pi^2) + 
         (lamS[mif3, fl1]*lamSbar[mif4, fl1]*yd[mif3, mif2]*
           ydbar[mif4, mif1])/(64*MS^2*Pi^2) - 
         (13*g1^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (576*MT^2*Pi^2) - (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1])/(96*MT^2*Pi^2)), alphaOHud[mif1_, mif2_] -> 
       (onelooporder*(-3*MS^4*lamS[mif3, fl1]*lamu[mif1]*yd[mif3, mif2]*
           yT[fl1] + 3*MS^2*MT^2*lamS[mif3, fl1]*lamu[mif1]*yd[mif3, mif2]*
           yT[fl1] + 3*MS^2*MT^2*lamS[mif3, fl1]*lamu[mif1]*Log[MS^2/\[Mu]^2]*
           yd[mif3, mif2]*yT[fl1] - 3*MS^2*MT^2*lamS[mif3, fl1]*lamu[mif1]*
           Log[MT^2/\[Mu]^2]*yd[mif3, mif2]*yT[fl1] + MS^4*lamS[mif3, fl1]*
           lamSbar[mif4, fl1]*yd[mif3, mif2]*yubar[mif4, mif1] - 
          2*MS^2*MT^2*lamS[mif3, fl1]*lamSbar[mif4, fl1]*yd[mif3, mif2]*
           yubar[mif4, mif1] + MT^4*lamS[mif3, fl1]*lamSbar[mif4, fl1]*
           yd[mif3, mif2]*yubar[mif4, mif1]))/(32*MS^2*(MS^2 - MT^2)^2*Pi^2), 
      alphaOHl1[mif1_, mif2_] -> (-3*yT[mif1]*yTbar[mif2])/(4*MT^2) + 
        onelooporder*((g1^4*KroneckerDelta[mif1, mif2])/(15*MF^2*Pi^2) + 
          (g1^4*KroneckerDelta[mif1, mif2])/(1920*MS^2*Pi^2) + 
          (g1^4*KroneckerDelta[mif1, mif2])/(80*MT^2*Pi^2) + 
          (g1^2*lamS[fl1, mif2]*lamSbar[fl1, mif1])/(256*MS^2*Pi^2) + 
          (3*g1^2*iCPV^2*lamS[fl1, mif2]*lamSbar[fl1, mif1])/
           (256*MS^2*Pi^2) + (g1^2*invepsilonbar*lamS[fl1, mif2]*
            lamSbar[fl1, mif1])/(64*MS^2*Pi^2) - 
          (g1^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2])/
           (64*MS^2*Pi^2) - (9*lamS[fl1, mif2]*lamSbar[fl2, mif1]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif2]*lamSbar[fl2, mif1]*yd[fl1, fl3]*
            ydbar[fl2, fl3])/(64*MS^2*Pi^2) + (9*lamS[fl1, mif2]*
            lamSbar[fl2, mif1]*Log[MS^2/\[Mu]^2]*yd[fl1, fl3]*
            ydbar[fl2, fl3])/(64*MS^2*Pi^2) - (33*MF^6*yl[mif1, mif3]*
            ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/(128*(MF^2 - MS^2)^4*
            Pi^2) - (9*invepsilonbar*MF^6*yl[mif1, mif3]*ylbar[mif2, mif4]*
            yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) + 
          (33*MS^6*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/
           (128*(MF^2 - MS^2)^4*Pi^2) + (9*invepsilonbar*MS^6*yl[mif1, mif3]*
            ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*
            Pi^2) + (27*MF^4*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(128*(MF^2 - MS^2)^3*Pi^2) + 
          (9*invepsilonbar*MF^4*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/
           (64*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yl[mif1, mif3]*
            ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/(32*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^2*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MS^2*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MF^6*Log[MF^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (9*MF^4*Log[MF^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (9*MS^4*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(32*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^2*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (13*g1^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (384*MT^2*Pi^2) - (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
            yT[fl1]*yTbar[fl1])/(64*MT^2*Pi^2) + 
          (g1^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(64*MT^2*Pi^2) + (27*lamS[fl1, mif2]*
            lamSbar[fl1, MIF1]*yT[mif1]*yTbar[MIF1])/(512*MT^2*Pi^2) + 
          (27*invepsilonbar*lamS[fl1, mif2]*lamSbar[fl1, MIF1]*yT[mif1]*
            yTbar[MIF1])/(256*MT^2*Pi^2) - (27*lamS[fl1, mif2]*
            lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2]*yT[mif1]*yTbar[MIF1])/
           (256*MT^2*Pi^2) - (5*g1^2*yT[mif1]*yTbar[mif2])/(1536*MT^2*Pi^2) + 
          (21*g2^2*yT[mif1]*yTbar[mif2])/(512*MT^2*Pi^2) + 
          (3*g1^2*iCPV^2*yT[mif1]*yTbar[mif2])/(128*MT^2*Pi^2) + 
          (25*g1^2*invepsilonbar*yT[mif1]*yTbar[mif2])/(256*MT^2*Pi^2) + 
          (45*g2^2*invepsilonbar*yT[mif1]*yTbar[mif2])/(256*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (9*MF^3*YbridgeL*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (27*MS^4*YbridgeR*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^2*YbridgeR*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (25*g1^2*Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2])/(256*MT^2*Pi^2) - 
          (45*g2^2*Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2])/(256*MT^2*Pi^2) + 
          (27*lamS[fl1, MIF1]*lamSbar[fl1, mif1]*yT[MIF1]*yTbar[mif2])/
           (512*MT^2*Pi^2) + (27*invepsilonbar*lamS[fl1, MIF1]*
            lamSbar[fl1, mif1]*yT[MIF1]*yTbar[mif2])/(256*MT^2*Pi^2) - 
          (27*lamS[fl1, MIF1]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2]*yT[MIF1]*
            yTbar[mif2])/(256*MT^2*Pi^2) + (21*yT[fl1]*yT[mif1]*yTbar[fl1]*
            yTbar[mif2])/(128*MT^2*Pi^2) + (9*invepsilonbar*yT[fl1]*yT[mif1]*
            yTbar[fl1]*yTbar[mif2])/(64*MT^2*Pi^2) - 
          (9*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[mif1]*yTbar[fl1]*yTbar[mif2])/
           (64*MT^2*Pi^2) + (27*yT[mif1]*yT[MIF1]*yTbar[MIF1]*yTbar[mif2])/
           (256*MT^2*Pi^2) + (9*invepsilonbar*yT[mif1]*yT[MIF1]*yTbar[MIF1]*
            yTbar[mif2])/(128*MT^2*Pi^2) + (27*muH^2*yT[mif1]*yT[MIF1]*
            yTbar[MIF1]*yTbar[mif2])/(128*MT^4*Pi^2) + 
          (9*invepsilonbar*muH^2*yT[mif1]*yT[MIF1]*yTbar[MIF1]*yTbar[mif2])/
           (64*MT^4*Pi^2) - (9*Log[MT^2/\[Mu]^2]*yT[mif1]*yT[MIF1]*
            yTbar[MIF1]*yTbar[mif2])/(128*MT^2*Pi^2) - 
          (9*muH^2*Log[MT^2/\[Mu]^2]*yT[mif1]*yT[MIF1]*yTbar[MIF1]*
            yTbar[mif2])/(64*MT^4*Pi^2) - (9*lamS[fl1, mif2]*lamu[fl2]*
            yT[mif1]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif2]*lamu[fl2]*yT[mif1]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*lamS[fl1, mif2]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[mif1]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*lamSbar[fl1, mif1]*lamubar[fl2]*yTbar[mif2]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*invepsilonbar*lamSbar[fl1, mif1]*lamubar[fl2]*
            yTbar[mif2]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, mif1]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[mif2]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (9*lamS[fl1, mif2]*
            lamSbar[fl2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, mif2]*lamSbar[fl2, mif1]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) - (9*lamS[fl1, mif2]*
            lamSbar[fl2, mif1]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2)), alphaOHl3[mif1_, mif2_] -> 
       (yT[mif1]*yTbar[mif2])/(4*MT^2) + onelooporder*
         (-(g2^4*KroneckerDelta[mif1, mif2])/(40*MF^2*Pi^2) - 
          (g2^4*KroneckerDelta[mif1, mif2])/(320*MS^2*Pi^2) - 
          (g2^4*KroneckerDelta[mif1, mif2])/(120*MT^2*Pi^2) + 
          (5*g2^2*lamS[fl1, mif2]*lamSbar[fl1, mif1])/(256*MS^2*Pi^2) + 
          (3*g2^2*iCPV^2*lamS[fl1, mif2]*lamSbar[fl1, mif1])/
           (256*MS^2*Pi^2) + (g2^2*invepsilonbar*lamS[fl1, mif2]*
            lamSbar[fl1, mif1])/(64*MS^2*Pi^2) - 
          (g2^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2])/
           (64*MS^2*Pi^2) - (3*lamS[fl1, mif2]*lamSbar[fl2, mif1]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, mif2]*lamSbar[fl2, mif1]*yd[fl1, fl3]*
            ydbar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl1, mif2]*
            lamSbar[fl2, mif1]*Log[MS^2/\[Mu]^2]*yd[fl1, fl3]*
            ydbar[fl2, fl3])/(64*MS^2*Pi^2) - (33*MF^6*yl[mif1, mif3]*
            ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/(128*(MF^2 - MS^2)^4*
            Pi^2) - (9*invepsilonbar*MF^6*yl[mif1, mif3]*ylbar[mif2, mif4]*
            yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) + 
          (33*MS^6*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/
           (128*(MF^2 - MS^2)^4*Pi^2) + (9*invepsilonbar*MS^6*yl[mif1, mif3]*
            ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*
            Pi^2) + (27*MF^4*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(128*(MF^2 - MS^2)^3*Pi^2) + 
          (9*invepsilonbar*MF^4*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/
           (64*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yl[mif1, mif3]*
            ylbar[mif2, mif4]*yQ[mif4]*yQbar[mif3])/(32*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^2*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MS^2*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MF^6*Log[MF^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (9*MF^4*Log[MF^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (9*MS^4*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(32*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^2*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (7*g2^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (384*MT^2*Pi^2) + (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
            yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) - 
          (g2^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(192*MT^2*Pi^2) - (yl[fl1, fl2]*ylbar[mif2, fl2]*
            yT[mif1]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl1, fl2]*ylbar[mif2, fl2]*yT[mif1]*yTbar[fl1])/
           (32*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[mif2, fl2]*
            yT[mif1]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (9*lamS[fl1, mif2]*lamSbar[fl1, MIF1]*yT[mif1]*yTbar[MIF1])/
           (512*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl1, mif2]*
            lamSbar[fl1, MIF1]*yT[mif1]*yTbar[MIF1])/(256*MT^2*Pi^2) + 
          (9*lamS[fl1, mif2]*lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[MIF1])/(256*MT^2*Pi^2) - (yl[mif1, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[mif2])/(32*MT^2*Pi^2) - 
          (invepsilonbar*yl[mif1, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[mif2])/
           (32*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[mif1, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[mif2])/(32*MT^2*Pi^2) - 
          (9*g1^2*yT[mif1]*yTbar[mif2])/(512*MT^2*Pi^2) - 
          (103*g2^2*yT[mif1]*yTbar[mif2])/(1536*MT^2*Pi^2) - 
          (g2^2*iCPV^2*yT[mif1]*yTbar[mif2])/(64*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[mif1]*yTbar[mif2])/(256*MT^2*Pi^2) - 
          (79*g2^2*invepsilonbar*yT[mif1]*yTbar[mif2])/(768*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (3*MF^3*YbridgeL*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^4*YbridgeR*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (3*MS^2*YbridgeR*YbridgeRbar*yT[mif1]*yTbar[mif2])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[mif1]*yTbar[mif2])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2])/(256*MT^2*Pi^2) + 
          (79*g2^2*Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2])/(768*MT^2*Pi^2) - 
          (9*lamS[fl1, MIF1]*lamSbar[fl1, mif1]*yT[MIF1]*yTbar[mif2])/
           (512*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl1, MIF1]*
            lamSbar[fl1, mif1]*yT[MIF1]*yTbar[mif2])/(256*MT^2*Pi^2) + 
          (9*lamS[fl1, MIF1]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2]*yT[MIF1]*
            yTbar[mif2])/(256*MT^2*Pi^2) - (11*yT[fl1]*yT[mif1]*yTbar[fl1]*
            yTbar[mif2])/(128*MT^2*Pi^2) - (3*invepsilonbar*yT[fl1]*yT[mif1]*
            yTbar[fl1]*yTbar[mif2])/(64*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[mif1]*yTbar[fl1]*yTbar[mif2])/
           (64*MT^2*Pi^2) - (9*yT[mif1]*yT[MIF1]*yTbar[MIF1]*yTbar[mif2])/
           (256*MT^2*Pi^2) - (3*invepsilonbar*yT[mif1]*yT[MIF1]*yTbar[MIF1]*
            yTbar[mif2])/(128*MT^2*Pi^2) - (9*muH^2*yT[mif1]*yT[MIF1]*
            yTbar[MIF1]*yTbar[mif2])/(128*MT^4*Pi^2) - 
          (3*invepsilonbar*muH^2*yT[mif1]*yT[MIF1]*yTbar[MIF1]*yTbar[mif2])/
           (64*MT^4*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yT[mif1]*yT[MIF1]*
            yTbar[MIF1]*yTbar[mif2])/(128*MT^2*Pi^2) + 
          (3*muH^2*Log[MT^2/\[Mu]^2]*yT[mif1]*yT[MIF1]*yTbar[MIF1]*
            yTbar[mif2])/(64*MT^4*Pi^2) + (3*lamS[fl1, mif2]*lamu[fl2]*
            yT[mif1]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, mif2]*lamu[fl2]*yT[mif1]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*lamS[fl1, mif2]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[mif1]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*lamSbar[fl1, mif1]*lamubar[fl2]*yTbar[mif2]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*invepsilonbar*lamSbar[fl1, mif1]*lamubar[fl2]*
            yTbar[mif2]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*lamSbar[fl1, mif1]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[mif2]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (3*lamS[fl1, mif2]*
            lamSbar[fl2, mif1]*yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, mif2]*lamSbar[fl2, mif1]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl1, mif2]*
            lamSbar[fl2, mif1]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2)), alphaOHe[mif1_, mif2_] -> 
       onelooporder*((2*g1^4*KroneckerDelta[mif1, mif2])/(15*MF^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(960*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(40*MT^2*Pi^2) + 
         (3*lamS[fl1, mif3]*lamSbar[fl1, mif4]*yl[mif3, mif2]*
           ylbar[mif4, mif1])/(64*MS^2*Pi^2) + (11*g1^2*MF^6*yQ[mif2]*
           yQbar[mif1])/(128*(MF^2 - MS^2)^4*Pi^2) + 
         (3*g1^2*invepsilonbar*MF^6*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MS^2)^4*Pi^2) - (11*g1^2*MS^6*yQ[mif2]*yQbar[mif1])/
          (128*(MF^2 - MS^2)^4*Pi^2) - (3*g1^2*invepsilonbar*MS^6*yQ[mif2]*
           yQbar[mif1])/(64*(MF^2 - MS^2)^4*Pi^2) - 
         (9*g1^2*MF^4*yQ[mif2]*yQbar[mif1])/(32*(MF^2 - MS^2)^3*Pi^2) + 
         (9*g1^2*iCPV^2*MF^4*yQ[mif2]*yQbar[mif1])/(32*(MF^2 - MS^2)^3*
           Pi^2) - (3*g1^2*invepsilonbar*MF^4*yQ[mif2]*yQbar[mif1])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MF^4*
           yQ[mif2]*yQbar[mif1])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (9*g1^2*MS^4*yQ[mif2]*yQbar[mif1])/(128*(MF^2 - MS^2)^3*Pi^2) - 
         (9*g1^2*iCPV^2*MS^4*yQ[mif2]*yQbar[mif1])/(32*(MF^2 - MS^2)^3*
           Pi^2) + (3*g1^2*invepsilonbar*MS^4*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MS^2)^3*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MS^4*
           yQ[mif2]*yQbar[mif1])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MF^2*yQ[mif2]*yQbar[mif1])/(16*(MF^2 - MS^2)^2*
           Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MF^2*yQ[mif2]*yQbar[mif1])/
          (16*(MF^2 - MS^2)^2*Pi^2) + (15*g1^2*MS^2*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MS^2)^2*Pi^2) - (3*g1^2*iCPV^2*MS^2*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (15*g1^2*invepsilonbar*MS^2*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MS^2)^2*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MS^2*
           yQ[mif2]*yQbar[mif1])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (9*g1^2*invepsilonbar*yQ[mif2]*yQbar[mif1])/(64*(MF^2 - MS^2)*
           Pi^2) - (3*g1^2*MF^6*Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MS^2)^4*Pi^2) + (3*g1^2*MF^4*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MF^4*Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*MF^2*Log[MF^2/\[Mu]^2]*
           yQ[mif2]*yQbar[mif1])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1])/(8*(MF^2 - MS^2)*
           Pi^2) + (3*g1^2*MS^6*Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MS^2)^4*Pi^2) - (3*g1^2*MS^4*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(64*(MF^2 - MS^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MS^4*Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (15*g1^2*MS^2*Log[MS^2/\[Mu]^2]*
           yQ[mif2]*yQbar[mif1])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (3*g1^2*iCPV^2*MS^2*Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (g1^2*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(64*(MF^2 - MS^2)*Pi^2) - 
         (13*g1^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (192*MT^2*Pi^2) - (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(32*MT^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1])/(32*MT^2*Pi^2) - (3*yl[fl1, mif2]*ylbar[fl2, mif1]*
           yT[fl2]*yTbar[fl1])/(128*MT^2*Pi^2) + 
         (3*invepsilonbar*yl[fl1, mif2]*ylbar[fl2, mif1]*yT[fl2]*yTbar[fl1])/
          (64*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl1, mif2]*
           ylbar[fl2, mif1]*yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) + 
         (yl[mif3, mif2]*ylbar[mif4, mif1]*yT[mif4]*yTbar[mif3])/
          (32*MT^2*Pi^2)), alphaOuH[mif1_, mif2_] -> 
       onelooporder*((-3*lam*lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1])/
          (32*MT^2*Pi^2) - (3*invepsilonbar*lam*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1])/(16*MT^2*Pi^2) + 
         (9*lam*MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1])/
          (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*lam*MS^2*
           lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*
           Pi^2) - (9*lam*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1])/
          (32*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*lam*MT^2*
           lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1])/(16*(-MS^2 + MT^2)^2*
           Pi^2) + (3*lam*lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1])/
          (16*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lam*lamSbar[mif1, fl1]*
           lamubar[mif2]*yTbar[fl1])/(8*(-MS^2 + MT^2)*Pi^2) - 
         (3*lam*MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1])/
          (32*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lam*MS^2*
           lamSbar[mif1, fl1]*lamubar[mif2]*yTbar[fl1])/
          (16*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lam*lamSbar[mif1, fl1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2]*yTbar[fl1])/(16*MT^2*Pi^2) - 
         (3*lam*MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lam*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (3*lam*MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (3*lam*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lam*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (lamSbar[mif1, fl1]*lamubar[mif2]*yl[fl2, fl3]*ylbar[fl1, fl3]*
           yTbar[fl2])/(16*MT^2*Pi^2) + (invepsilonbar*lamSbar[mif1, fl1]*
           lamubar[mif2]*yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/
          (16*MT^2*Pi^2) - (lamSbar[mif1, fl1]*lamubar[mif2]*yl[fl2, fl3]*
           ylbar[fl1, fl3]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) - 
         (invepsilonbar*lamSbar[mif1, fl1]*lamubar[mif2]*yl[fl2, fl3]*
           ylbar[fl1, fl3]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*yl[fl2, fl3]*ylbar[fl1, fl3]*
           yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (invepsilonbar*MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*yl[fl2, fl3]*
           ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*yl[fl2, fl3]*
           ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*Pi^2) - 
         (MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*
           Pi^2) + (lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*
           yl[fl2, fl3]*ylbar[fl1, fl3]*yTbar[fl2])/(16*(-MS^2 + MT^2)*
           Pi^2) - (5*MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*yT[fl2]*
           yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*invepsilonbar*MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*yT[fl2]*
           yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*yT[fl2]*yTbar[fl1]*
           yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*invepsilonbar*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*yT[fl2]*
           yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*invepsilonbar*lamSbar[mif1, fl1]*lamubar[mif2]*yT[fl2]*yTbar[fl1]*
           yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (5*MS^2*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*yT[fl2]*
           yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*yT[fl2]*
           yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*lamSbar[mif1, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*yT[fl2]*
           yTbar[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) - 
         (g2^4*yu[mif1, mif2])/(40*MF^2*Pi^2) - (g2^4*yu[mif1, mif2])/
          (320*MS^2*Pi^2) - (g2^4*yu[mif1, mif2])/(120*MT^2*Pi^2) + 
         (7*g2^2*yT[fl1]*yTbar[fl1]*yu[mif1, mif2])/(192*MT^2*Pi^2) + 
         (g2^2*invepsilonbar*yT[fl1]*yTbar[fl1]*yu[mif1, mif2])/
          (96*MT^2*Pi^2) + (lam*yT[fl1]*yTbar[fl1]*yu[mif1, mif2])/
          (8*MT^2*Pi^2) - (g2^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*
           yu[mif1, mif2])/(96*MT^2*Pi^2) - (yl[fl1, fl2]*ylbar[fl3, fl2]*
           yT[fl3]*yTbar[fl1]*yu[mif1, mif2])/(8*MT^2*Pi^2) - 
         (13*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2]*yu[mif1, mif2])/
          (96*MT^2*Pi^2) + (9*MS^4*lamu[mif3]*lamubar[mif2]*yT[fl1]*
           yTbar[fl1]*yu[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MS^4*lamu[mif3]*lamubar[mif2]*yT[fl1]*yTbar[fl1]*
           yu[mif1, mif3])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamu[mif3]*lamubar[mif2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MT^4*lamu[mif3]*
           lamubar[mif2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[mif3]*lamubar[mif2]*
           yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamu[mif3]*lamubar[mif2]*yT[fl1]*yTbar[fl1]*
           yu[mif1, mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamu[mif3]*lamubar[mif2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/
          (32*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamu[mif3]*
           lamubar[mif2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/
          (32*(-MS^2 + MT^2)^2*Pi^2) - (3*MS^4*lamu[mif3]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (3*MS^2*lamu[mif3]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/
          (32*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^4*lamu[mif3]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (3*MT^2*lamu[mif3]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*yu[mif1, mif3])/
          (32*(-MS^2 + MT^2)^2*Pi^2) - (lamS[mif3, fl1]*lamSbar[mif1, fl2]*
           yl[fl1, fl3]*ylbar[fl2, fl3]*yu[mif3, mif2])/(64*MS^2*Pi^2) - 
         (5*lamS[mif3, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2]*
           yu[mif3, mif2])/(128*MT^2*Pi^2) - (5*invepsilonbar*lamS[mif3, fl1]*
           lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2]*yu[mif3, mif2])/
          (64*MT^2*Pi^2) - (15*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*
           yT[fl1]*yTbar[fl2]*yu[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*invepsilonbar*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*yT[fl1]*
           yTbar[fl2]*yu[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (15*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2]*
           yu[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*invepsilonbar*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*yT[fl1]*
           yTbar[fl2]*yu[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*yT[fl1]*yTbar[fl2]*
           yu[mif3, mif2])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (5*invepsilonbar*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*yT[fl1]*
           yTbar[fl2]*yu[mif3, mif2])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (5*lamS[mif3, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2]*yu[mif3, mif2])/(64*MT^2*Pi^2) + 
         (5*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2]*yu[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2]*yu[mif3, mif2])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (5*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2]*yu[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MS^4*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*yu[mif1, mif4]*
           yu[mif3, mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MS^4*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif1, mif4]*yu[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*yu[mif1, mif4]*
           yu[mif3, mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif1, mif4]*yu[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (21*MS^2*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*yu[mif1, mif4]*
           yu[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*invepsilonbar*MS^2*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif1, mif4]*yu[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*yu[mif1, mif4]*
           yu[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^2*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif1, mif4]*yu[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*lamS[mif3, fl1]*lamu[mif4]*yT[fl1]*yu[mif1, mif4]*yu[mif3, mif2])/
          (128*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*lamS[mif3, fl1]*
           lamu[mif4]*yT[fl1]*yu[mif1, mif4]*yu[mif3, mif2])/
          (64*(-MS^2 + MT^2)*Pi^2) - (3*MS^4*lamS[mif3, fl1]*lamu[mif4]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4]*yu[mif3, mif2])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (9*MS^2*lamS[mif3, fl1]*lamu[mif4]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4]*yu[mif3, mif2])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*lamS[mif3, fl1]*lamu[mif4]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4]*yu[mif3, mif2])/
          (64*(-MS^2 + MT^2)*Pi^2) + (3*MT^4*lamS[mif3, fl1]*lamu[mif4]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4]*yu[mif3, mif2])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (3*MT^2*lamS[mif3, fl1]*lamu[mif4]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4]*yu[mif3, mif2])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (9*MS^4*lamSbar[mif1, fl1]*
           lamubar[mif4]*yTbar[fl1]*yu[mif3, mif2]*yubar[mif3, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*
           lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*yu[mif3, mif2]*
           yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*yu[mif3, mif2]*
           yubar[mif3, mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*
           yu[mif3, mif2]*yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*yu[mif3, mif2]*
           yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*
           yu[mif3, mif2]*yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*yu[mif3, mif2]*
           yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^2*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*
           yu[mif3, mif2]*yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MS^4*lamSbar[mif1, fl1]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yu[mif3, mif2]*yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^3*
           Pi^2) - (3*MS^2*lamSbar[mif1, fl1]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yu[mif3, mif2]*yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^2*
           Pi^2) + (3*MT^4*lamSbar[mif1, fl1]*lamubar[mif4]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yu[mif3, mif2]*yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^3*
           Pi^2) - (3*MT^2*lamSbar[mif1, fl1]*lamubar[mif4]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yu[mif3, mif2]*yubar[mif3, mif4])/(32*(-MS^2 + MT^2)^2*
           Pi^2) - (11*MS^6*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(128*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*invepsilonbar*MS^6*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (11*MT^6*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif3, mif5])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*invepsilonbar*MT^6*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^4*Pi^2) - 
         (9*MS^4*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MS^4*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif3, mif5])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^2*lamu[mif4]*lamubar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^6*lamu[mif4]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*MS^4*lamu[mif4]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamu[mif4]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^6*lamu[mif4]*lamubar[mif5]*Log[MT^2/\[Mu]^2]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*MT^4*lamu[mif4]*lamubar[mif5]*Log[MT^2/\[Mu]^2]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif3, mif5])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MS^2*lamSbar[mif4, fl1]*lamubar[mif2]*yTbar[fl1]*yu[mif1, mif3]*
           yubar[mif4, mif3])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^2*lamSbar[mif4, fl1]*lamubar[mif2]*yTbar[fl1]*
           yu[mif1, mif3]*yubar[mif4, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MT^2*lamSbar[mif4, fl1]*lamubar[mif2]*yTbar[fl1]*yu[mif1, mif3]*
           yubar[mif4, mif3])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^2*lamSbar[mif4, fl1]*lamubar[mif2]*yTbar[fl1]*
           yu[mif1, mif3]*yubar[mif4, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lamSbar[mif4, fl1]*lamubar[mif2]*yTbar[fl1]*yu[mif1, mif3]*
           yubar[mif4, mif3])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (3*invepsilonbar*lamSbar[mif4, fl1]*lamubar[mif2]*yTbar[fl1]*
           yu[mif1, mif3]*yubar[mif4, mif3])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (3*MS^2*lamSbar[mif4, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yu[mif1, mif3]*yubar[mif4, mif3])/(64*(-MS^2 + MT^2)^2*
           Pi^2) + (3*lamSbar[mif4, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yu[mif1, mif3]*yubar[mif4, mif3])/(64*(-MS^2 + MT^2)*
           Pi^2) - (3*MT^2*lamSbar[mif4, fl1]*lamubar[mif2]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yu[mif1, mif3]*yubar[mif4, mif3])/(64*(-MS^2 + MT^2)^2*
           Pi^2) - (11*MS^6*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(128*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*invepsilonbar*MS^6*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (11*MT^6*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif4, mif5])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*invepsilonbar*MT^6*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^4*Pi^2) - 
         (9*MS^4*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MS^4*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif4, mif5])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^2*lamu[mif3]*lamubar[mif5]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^6*lamu[mif3]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*MS^4*lamu[mif3]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamu[mif3]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^6*lamu[mif3]*lamubar[mif5]*Log[MT^2/\[Mu]^2]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*MT^4*lamu[mif3]*lamubar[mif5]*Log[MT^2/\[Mu]^2]*yu[mif1, mif3]*
           yu[mif4, mif2]*yubar[mif4, mif5])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (lamS[mif4, fl1]*lamSbar[mif5, fl1]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3])/(128*MS^2*Pi^2) + 
         (lamS[mif3, fl1]*lamSbar[mif5, fl1]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4])/(128*MS^2*Pi^2)), alphaOdH[mif1_, mif2_] -> 
       onelooporder*(-(g2^4*yd[mif1, mif2])/(40*MF^2*Pi^2) - 
         (g2^4*yd[mif1, mif2])/(320*MS^2*Pi^2) - (g2^4*yd[mif1, mif2])/
          (120*MT^2*Pi^2) + (lamS[mif4, fl1]*lamSbar[mif5, fl1]*
           yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3])/(128*MS^2*Pi^2) + 
         (lamS[mif3, fl1]*lamSbar[mif5, fl1]*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4])/(128*MS^2*Pi^2) - 
         (lamS[mif3, fl1]*lamSbar[mif1, fl2]*yd[mif3, mif2]*yl[fl1, fl3]*
           ylbar[fl2, fl3])/(32*MS^2*Pi^2) + (7*g2^2*yd[mif1, mif2]*yT[fl1]*
           yTbar[fl1])/(192*MT^2*Pi^2) + (g2^2*invepsilonbar*yd[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2) + (lam*yd[mif1, mif2]*yT[fl1]*
           yTbar[fl1])/(8*MT^2*Pi^2) - (g2^2*Log[MT^2/\[Mu]^2]*yd[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2) - (yd[mif1, mif2]*yl[fl1, fl2]*
           ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/(8*MT^2*Pi^2) - 
         (lamS[mif3, fl1]*lamSbar[mif1, fl2]*yd[mif3, mif2]*yT[fl1]*
           yTbar[fl2])/(32*MT^2*Pi^2) - (invepsilonbar*lamS[mif3, fl1]*
           lamSbar[mif1, fl2]*yd[mif3, mif2]*yT[fl1]*yTbar[fl2])/
          (16*MT^2*Pi^2) - (3*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*
           yd[mif3, mif2]*yT[fl1]*yTbar[fl2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (invepsilonbar*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*
           yd[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*yd[mif3, mif2]*yT[fl1]*
           yTbar[fl2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (invepsilonbar*MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*
           yd[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*yd[mif3, mif2]*yT[fl1]*
           yTbar[fl2])/(32*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (invepsilonbar*MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*
           yd[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (lamS[mif3, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*yd[mif3, mif2]*
           yT[fl1]*yTbar[fl2])/(16*MT^2*Pi^2) + 
         (MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*
           yd[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (MS^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*
           yd[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (MT^2*lamS[mif3, fl1]*lamSbar[mif1, fl2]*Log[MT^2/\[Mu]^2]*
           yd[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (13*yd[mif1, mif2]*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
          (96*MT^2*Pi^2)), alphaOeH[mif1_, mif2_] -> 
       (yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/(2*MT^2) + 
        onelooporder*(-(g2^4*yl[mif1, mif2])/(40*MF^2*Pi^2) - 
          (g2^4*yl[mif1, mif2])/(320*MS^2*Pi^2) - (g2^4*yl[mif1, mif2])/
           (120*MT^2*Pi^2) - (3*lamS[fl1, mif3]*lamSbar[fl2, mif1]*
            yd[fl1, fl3]*ydbar[fl2, fl3]*yl[mif3, mif2])/(32*MS^2*Pi^2) + 
          (3*lamS[fl1, mif4]*lamSbar[fl1, mif5]*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif5, mif3])/(128*MS^2*Pi^2) + 
          (3*lamS[fl1, mif3]*lamSbar[fl1, mif5]*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif5, mif4])/(128*MS^2*Pi^2) + (33*MF^6*yl[mif1, mif3]*
            yl[mif4, mif2]*ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/
           (128*(MF^2 - MS^2)^4*Pi^2) + (9*invepsilonbar*MF^6*yl[mif1, mif3]*
            yl[mif4, mif2]*ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/
           (64*(MF^2 - MS^2)^4*Pi^2) - (33*MS^6*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(128*(MF^2 - MS^2)^4*
            Pi^2) - (9*invepsilonbar*MS^6*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*
            Pi^2) - (27*MF^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*
            yQ[mif5]*yQbar[mif3])/(128*(MF^2 - MS^2)^3*Pi^2) - 
          (9*invepsilonbar*MF^4*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^3*
            Pi^2) - (27*MS^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*
            yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*invepsilonbar*MS^4*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(32*(MF^2 - MS^2)^3*
            Pi^2) - (9*MS^2*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*
            yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*invepsilonbar*MS^2*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (9*MF^6*Log[MF^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*
            Pi^2) + (9*MF^4*Log[MF^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^6*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*
            Pi^2) + (9*MS^4*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(32*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^2*Log[MS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
            ylbar[mif4, mif5]*yQ[mif5]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (33*MF^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
            yQ[mif5]*yQbar[mif4])/(128*(MF^2 - MS^2)^4*Pi^2) + 
          (9*invepsilonbar*MF^6*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^4*
            Pi^2) - (33*MS^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
            yQ[mif5]*yQbar[mif4])/(128*(MF^2 - MS^2)^4*Pi^2) - 
          (9*invepsilonbar*MS^6*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^4*
            Pi^2) - (27*MF^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
            yQ[mif5]*yQbar[mif4])/(128*(MF^2 - MS^2)^3*Pi^2) - 
          (9*invepsilonbar*MF^4*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^3*
            Pi^2) - (27*MS^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
            yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*invepsilonbar*MS^4*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^3*
            Pi^2) - (9*MS^2*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
            yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (9*invepsilonbar*MS^2*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*
            Pi^2) - (9*MF^6*Log[MF^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^4*
            Pi^2) + (9*MF^4*Log[MF^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^6*Log[MS^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^4*
            Pi^2) + (9*MS^4*Log[MS^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^2*Log[MS^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*
            Pi^2) + (7*g2^2*yl[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (192*MT^2*Pi^2) + (g2^2*invepsilonbar*yl[mif1, mif2]*yT[fl1]*
            yTbar[fl1])/(96*MT^2*Pi^2) + (lam*yl[mif1, mif2]*yT[fl1]*
            yTbar[fl1])/(8*MT^2*Pi^2) - (g2^2*Log[MT^2/\[Mu]^2]*
            yl[mif1, mif2]*yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2) + 
          (9*yl[fl1, mif2]*yl[mif1, mif3]*ylbar[fl2, mif3]*yT[fl2]*
            yTbar[fl1])/(128*MT^2*Pi^2) + (3*invepsilonbar*yl[fl1, mif2]*
            yl[mif1, mif3]*ylbar[fl2, mif3]*yT[fl2]*yTbar[fl1])/
           (64*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl1, mif2]*yl[mif1, mif3]*
            ylbar[fl2, mif3]*yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (yl[fl1, fl2]*yl[mif1, mif2]*ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/
           (8*MT^2*Pi^2) + (g1^2*yl[fl1, mif2]*yT[mif1]*yTbar[fl1])/
           (32*MT^2*Pi^2) + (3*g1^2*invepsilonbar*yl[fl1, mif2]*yT[mif1]*
            yTbar[fl1])/(32*MT^2*Pi^2) + (lam*yl[fl1, mif2]*yT[mif1]*
            yTbar[fl1])/(8*MT^2*Pi^2) + (invepsilonbar*lam*yl[fl1, mif2]*
            yT[mif1]*yTbar[fl1])/(8*MT^2*Pi^2) - (3*g1^2*Log[MT^2/\[Mu]^2]*
            yl[fl1, mif2]*yT[mif1]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (lam*Log[MT^2/\[Mu]^2]*yl[fl1, mif2]*yT[mif1]*yTbar[fl1])/
           (8*MT^2*Pi^2) - (yl[fl1, fl2]*yl[mif3, mif2]*ylbar[mif3, fl2]*
            yT[mif1]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (13*yl[mif1, mif2]*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
           (96*MT^2*Pi^2) - (9*lamS[fl1, mif3]*lamSbar[fl1, MIF1]*
            yl[mif3, mif2]*yT[mif1]*yTbar[MIF1])/(256*MT^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif3]*lamSbar[fl1, MIF1]*yl[mif3, mif2]*
            yT[mif1]*yTbar[MIF1])/(128*MT^2*Pi^2) + 
          (9*lamS[fl1, mif3]*lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2]*
            yl[mif3, mif2]*yT[mif1]*yTbar[MIF1])/(128*MT^2*Pi^2) + 
          (yl[mif1, fl1]*yl[mif3, mif2]*ylbar[fl2, fl1]*yT[fl2]*yTbar[mif3])/
           (16*MT^2*Pi^2) + (invepsilonbar*yl[mif1, fl1]*yl[mif3, mif2]*
            ylbar[fl2, fl1]*yT[fl2]*yTbar[mif3])/(32*MT^2*Pi^2) - 
          (Log[MT^2/\[Mu]^2]*yl[mif1, fl1]*yl[mif3, mif2]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[mif3])/(32*MT^2*Pi^2) - 
          (9*lamS[fl1, MIF1]*lamSbar[fl1, mif3]*yl[MIF1, mif2]*yT[mif1]*
            yTbar[mif3])/(256*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl1, MIF1]*
            lamSbar[fl1, mif3]*yl[MIF1, mif2]*yT[mif1]*yTbar[mif3])/
           (128*MT^2*Pi^2) + (9*lamS[fl1, MIF1]*lamSbar[fl1, mif3]*
            Log[MS^2/\[Mu]^2]*yl[MIF1, mif2]*yT[mif1]*yTbar[mif3])/
           (128*MT^2*Pi^2) - (g1^2*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/
           (32*MT^2*Pi^2) - (g2^2*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/
           (16*MT^2*Pi^2) - (3*g1^2*invepsilonbar*yl[mif3, mif2]*yT[mif1]*
            yTbar[mif3])/(32*MT^2*Pi^2) - (3*g2^2*invepsilonbar*
            yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/(16*MT^2*Pi^2) + 
          (3*lam*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/(8*MT^2*Pi^2) + 
          (invepsilonbar*lam*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/
           (4*MT^2*Pi^2) + (3*MF^3*YbridgeLbar*YbridgeR*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*invepsilonbar*MF^3*YbridgeLbar*YbridgeR*yl[mif3, mif2]*yT[mif1]*
            yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yl[mif3, mif2]*yT[mif1]*
            yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*invepsilonbar*MF*MS^2*YbridgeLbar*YbridgeR*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^3*YbridgeL*YbridgeRbar*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/
           (16*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/
           (16*(MF^2 - MS^2)*MT^3*Pi^2) - (3*MF*MS^2*YbridgeL*YbridgeRbar*
            yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*
            Pi^2) - (3*invepsilonbar*MF*MS^2*YbridgeL*YbridgeRbar*
            yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*
            Pi^2) + (9*MF^4*YbridgeR*YbridgeRbar*yl[mif3, mif2]*yT[mif1]*
            yTbar[mif3])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*invepsilonbar*MF^4*YbridgeR*YbridgeRbar*yl[mif3, mif2]*yT[mif1]*
            yTbar[mif3])/(32*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MS^4*YbridgeR*YbridgeRbar*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/
           (64*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/
           (32*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*MS^2*YbridgeR*YbridgeRbar*
            yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^2*
            Pi^2) - (3*invepsilonbar*MS^2*YbridgeR*YbridgeRbar*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(32*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(32*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*g1^2*Log[MT^2/\[Mu]^2]*yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/
           (32*MT^2*Pi^2) + (3*g2^2*Log[MT^2/\[Mu]^2]*yl[mif3, mif2]*yT[mif1]*
            yTbar[mif3])/(16*MT^2*Pi^2) - (lam*Log[MT^2/\[Mu]^2]*
            yl[mif3, mif2]*yT[mif1]*yTbar[mif3])/(4*MT^2*Pi^2) - 
          (27*MF^4*yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/
           (256*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MF^4*
            yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*MF^2*MS^2*yl[mif3, MIF1]*
            yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)^2*
            MT^2*Pi^2) + (3*invepsilonbar*MF^2*MS^2*yl[mif3, MIF1]*yQ[mif2]*
            yQbar[MIF1]*yT[mif1]*yTbar[mif3])/(16*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (21*MS^4*yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*
            yTbar[mif3])/(256*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (15*invepsilonbar*MS^4*yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*
            yTbar[mif3])/(128*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MS^2*yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/
           (64*(MF^2 - MS^2)*MT^2*Pi^2) - (3*invepsilonbar*MS^2*
            yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/
           (64*(MF^2 - MS^2)*MT^2*Pi^2) + (9*MF^4*Log[MF^2/\[Mu]^2]*
            yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*MF^2*MS^2*Log[MS^2/\[Mu]^2]*
            yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/
           (16*(MF^2 - MS^2)^2*MT^2*Pi^2) + (15*MS^4*Log[MS^2/\[Mu]^2]*
            yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*MS^2*Log[MS^2/\[Mu]^2]*
            yl[mif3, MIF1]*yQ[mif2]*yQbar[MIF1]*yT[mif1]*yTbar[mif3])/
           (64*(MF^2 - MS^2)*MT^2*Pi^2) - (9*lamS[fl1, MIF1]*
            lamSbar[fl1, mif1]*yl[mif3, mif2]*yT[MIF1]*yTbar[mif3])/
           (256*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl1, MIF1]*
            lamSbar[fl1, mif1]*yl[mif3, mif2]*yT[MIF1]*yTbar[mif3])/
           (128*MT^2*Pi^2) + (9*lamS[fl1, MIF1]*lamSbar[fl1, mif1]*
            Log[MS^2/\[Mu]^2]*yl[mif3, mif2]*yT[MIF1]*yTbar[mif3])/
           (128*MT^2*Pi^2) + (yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*
            yT[mif5]*yTbar[mif3])/(64*MT^2*Pi^2) - 
          (11*yl[mif3, mif2]*yT[fl1]*yT[mif1]*yTbar[fl1]*yTbar[mif3])/
           (128*MT^2*Pi^2) - (9*invepsilonbar*yl[mif3, mif2]*yT[fl1]*yT[mif1]*
            yTbar[fl1]*yTbar[mif3])/(64*MT^2*Pi^2) + 
          (9*Log[MT^2/\[Mu]^2]*yl[mif3, mif2]*yT[fl1]*yT[mif1]*yTbar[fl1]*
            yTbar[mif3])/(64*MT^2*Pi^2) - (9*yl[mif3, mif2]*yT[mif1]*yT[MIF1]*
            yTbar[MIF1]*yTbar[mif3])/(128*MT^2*Pi^2) - 
          (3*invepsilonbar*yl[mif3, mif2]*yT[mif1]*yT[MIF1]*yTbar[MIF1]*
            yTbar[mif3])/(64*MT^2*Pi^2) - (9*muH^2*yl[mif3, mif2]*yT[mif1]*
            yT[MIF1]*yTbar[MIF1]*yTbar[mif3])/(64*MT^4*Pi^2) - 
          (3*invepsilonbar*muH^2*yl[mif3, mif2]*yT[mif1]*yT[MIF1]*yTbar[MIF1]*
            yTbar[mif3])/(32*MT^4*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yT[MIF1]*yTbar[MIF1]*yTbar[mif3])/(64*MT^2*Pi^2) + 
          (3*muH^2*Log[MT^2/\[Mu]^2]*yl[mif3, mif2]*yT[mif1]*yT[MIF1]*
            yTbar[MIF1]*yTbar[mif3])/(32*MT^4*Pi^2) - 
          (9*yl[MIF1, mif2]*yT[mif1]*yT[mif3]*yTbar[MIF1]*yTbar[mif3])/
           (256*MT^2*Pi^2) - (3*invepsilonbar*yl[MIF1, mif2]*yT[mif1]*
            yT[mif3]*yTbar[MIF1]*yTbar[mif3])/(128*MT^2*Pi^2) - 
          (9*muH^2*yl[MIF1, mif2]*yT[mif1]*yT[mif3]*yTbar[MIF1]*yTbar[mif3])/
           (128*MT^4*Pi^2) - (3*invepsilonbar*muH^2*yl[MIF1, mif2]*yT[mif1]*
            yT[mif3]*yTbar[MIF1]*yTbar[mif3])/(64*MT^4*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yl[MIF1, mif2]*yT[mif1]*yT[mif3]*yTbar[MIF1]*
            yTbar[mif3])/(128*MT^2*Pi^2) + (3*muH^2*Log[MT^2/\[Mu]^2]*
            yl[MIF1, mif2]*yT[mif1]*yT[mif3]*yTbar[MIF1]*yTbar[mif3])/
           (64*MT^4*Pi^2) + (yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
            yT[mif5]*yTbar[mif4])/(64*MT^2*Pi^2) + 
          (3*lamS[fl1, mif3]*lamu[fl2]*yl[mif3, mif2]*yT[mif1]*yu[fl1, fl2])/
           (32*MT^2*Pi^2) + (3*invepsilonbar*lamS[fl1, mif3]*lamu[fl2]*
            yl[mif3, mif2]*yT[mif1]*yu[fl1, fl2])/(32*MT^2*Pi^2) - 
          (3*lamS[fl1, mif3]*lamu[fl2]*Log[MS^2/\[Mu]^2]*yl[mif3, mif2]*
            yT[mif1]*yu[fl1, fl2])/(32*MT^2*Pi^2) + 
          (3*lamSbar[fl1, mif1]*lamubar[fl2]*yl[mif3, mif2]*yTbar[mif3]*
            yubar[fl1, fl2])/(32*MT^2*Pi^2) + 
          (3*invepsilonbar*lamSbar[fl1, mif1]*lamubar[fl2]*yl[mif3, mif2]*
            yTbar[mif3]*yubar[fl1, fl2])/(32*MT^2*Pi^2) - 
          (3*lamSbar[fl1, mif1]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yl[mif3, mif2]*
            yTbar[mif3]*yubar[fl1, fl2])/(32*MT^2*Pi^2) - 
          (3*lamS[fl1, mif3]*lamSbar[fl2, mif1]*yl[mif3, mif2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2)), alphaOuGbar[mif1_, mif2_] -> 
       (onelooporder*(6*g3*MS^8*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 
          6*g3*MS^6*MT^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 
          6*g3*MS^4*MT^4*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] + 
          6*g3*MS^2*MT^6*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 
          12*g3*MS^6*MT^2*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*
           yT[fl1] + 12*g3*MS^4*MT^4*lamS[mif1, fl1]*lamu[mif2]*
           Log[MS^2/\[Mu]^2]*yT[fl1] + 12*g3*MS^6*MT^2*lamS[mif1, fl1]*
           lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1] - 12*g3*MS^4*MT^4*
           lamS[mif1, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1] - 
          g3*MS^8*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] + 
          6*g3*MS^6*MT^2*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] - 
          3*g3*MS^4*MT^4*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] - 
          2*g3*MS^2*MT^6*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] - 
          6*g3*MS^4*MT^4*lamu[mif2]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yubar[mif1, mif3] + 6*g3*MS^4*MT^4*lamu[mif2]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yubar[mif1, mif3] - g3*MS^8*lamS[mif1, fl1]*
           lamSbar[mif3, fl1]*yubar[mif3, mif2] + 4*g3*MS^6*MT^2*
           lamS[mif1, fl1]*lamSbar[mif3, fl1]*yubar[mif3, mif2] - 
          6*g3*MS^4*MT^4*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
           yubar[mif3, mif2] + 4*g3*MS^2*MT^6*lamS[mif1, fl1]*
           lamSbar[mif3, fl1]*yubar[mif3, mif2] - g3*MT^8*lamS[mif1, fl1]*
           lamSbar[mif3, fl1]*yubar[mif3, mif2]))/(128*MS^2*(MS^2 - MT^2)^4*
         Pi^2), alphaOuWbar[mif1_, mif2_] -> 
       (onelooporder*(-10*g2*MS^4*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] + 
          10*g2*MS^2*MT^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] + 
          10*g2*MS^4*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1] - 
          10*g2*MS^4*lamS[mif1, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1] - 
          g2*MS^4*lamS[mif1, fl1]*lamSbar[mif3, fl1]*yubar[mif3, mif2] - 
          g2*iCPV^2*MS^4*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
           yubar[mif3, mif2] + 2*g2*MS^2*MT^2*lamS[mif1, fl1]*
           lamSbar[mif3, fl1]*yubar[mif3, mif2] + 2*g2*iCPV^2*MS^2*MT^2*
           lamS[mif1, fl1]*lamSbar[mif3, fl1]*yubar[mif3, mif2] - 
          g2*MT^4*lamS[mif1, fl1]*lamSbar[mif3, fl1]*yubar[mif3, mif2] - 
          g2*iCPV^2*MT^4*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
           yubar[mif3, mif2]))/(256*MS^2*(-MS^2 + MT^2)^2*Pi^2), 
      alphaOuBbar[mif1_, mif2_] -> 
       (onelooporder*(78*g1*MS^8*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 
          186*g1*MS^6*MT^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] + 
          138*g1*MS^4*MT^4*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 
          30*g1*MS^2*MT^6*lamS[mif1, fl1]*lamu[mif2]*yT[fl1] - 
          54*g1*MS^8*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1] + 
          60*g1*MS^6*MT^2*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*
           yT[fl1] - 6*g1*MS^4*MT^4*lamS[mif1, fl1]*lamu[mif2]*
           Log[MS^2/\[Mu]^2]*yT[fl1] + 54*g1*MS^8*lamS[mif1, fl1]*lamu[mif2]*
           Log[MT^2/\[Mu]^2]*yT[fl1] - 60*g1*MS^6*MT^2*lamS[mif1, fl1]*
           lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1] + 6*g1*MS^4*MT^4*
           lamS[mif1, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1] - 
          4*g1*MS^8*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] + 
          18*g1*iCPV^2*MS^8*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] + 
          24*g1*MS^6*MT^2*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] - 
          18*g1*iCPV^2*MS^6*MT^2*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] - 
          12*g1*MS^4*MT^4*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] - 
          18*g1*iCPV^2*MS^4*MT^4*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] - 
          8*g1*MS^2*MT^6*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] + 
          18*g1*iCPV^2*MS^2*MT^6*lamu[mif2]*lamubar[mif3]*yubar[mif1, mif3] - 
          36*g1*iCPV^2*MS^6*MT^2*lamu[mif2]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yubar[mif1, mif3] - 24*g1*MS^4*MT^4*lamu[mif2]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2]*yubar[mif1, mif3] + 36*g1*iCPV^2*MS^4*MT^4*
           lamu[mif2]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yubar[mif1, mif3] + 
          36*g1*iCPV^2*MS^6*MT^2*lamu[mif2]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yubar[mif1, mif3] + 24*g1*MS^4*MT^4*lamu[mif2]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yubar[mif1, mif3] - 36*g1*iCPV^2*MS^4*MT^4*
           lamu[mif2]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*yubar[mif1, mif3] - 
          g1*MS^8*lamS[mif1, fl1]*lamSbar[mif3, fl1]*yubar[mif3, mif2] + 
          9*g1*iCPV^2*MS^8*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
           yubar[mif3, mif2] + 4*g1*MS^6*MT^2*lamS[mif1, fl1]*
           lamSbar[mif3, fl1]*yubar[mif3, mif2] - 36*g1*iCPV^2*MS^6*MT^2*
           lamS[mif1, fl1]*lamSbar[mif3, fl1]*yubar[mif3, mif2] - 
          6*g1*MS^4*MT^4*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
           yubar[mif3, mif2] + 54*g1*iCPV^2*MS^4*MT^4*lamS[mif1, fl1]*
           lamSbar[mif3, fl1]*yubar[mif3, mif2] + 4*g1*MS^2*MT^6*
           lamS[mif1, fl1]*lamSbar[mif3, fl1]*yubar[mif3, mif2] - 
          36*g1*iCPV^2*MS^2*MT^6*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
           yubar[mif3, mif2] - g1*MT^8*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
           yubar[mif3, mif2] + 9*g1*iCPV^2*MT^8*lamS[mif1, fl1]*
           lamSbar[mif3, fl1]*yubar[mif3, mif2]))/(768*MS^2*(-MS^2 + MT^2)^4*
         Pi^2), alphaOdGbar[mif1_, mif2_] -> 
       -(g3*onelooporder*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
          ydbar[mif3, mif2])/(128*MS^2*Pi^2), alphaOdWbar[mif1_, mif2_] -> 
       (onelooporder*(-(g2*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
            ydbar[mif3, mif2]) - g2*iCPV^2*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
           ydbar[mif3, mif2]))/(256*MS^2*Pi^2), alphaOdBbar[mif1_, mif2_] -> 
       (g1*(-1 + 9*iCPV^2)*onelooporder*lamS[mif1, fl1]*lamSbar[mif3, fl1]*
         ydbar[mif3, mif2])/(768*MS^2*Pi^2), alphaOeWbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2*MF^4*MT^2*lamS[fl1, mif1]*lamSbar[fl1, mif3]*
           ylbar[mif3, mif2] - 3*g2*iCPV^2*MF^4*MT^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif3]*ylbar[mif3, mif2] + 6*g2*MF^2*MS^2*MT^2*
           lamS[fl1, mif1]*lamSbar[fl1, mif3]*ylbar[mif3, mif2] + 
          6*g2*iCPV^2*MF^2*MS^2*MT^2*lamS[fl1, mif1]*lamSbar[fl1, mif3]*
           ylbar[mif3, mif2] - 3*g2*MS^4*MT^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif3]*ylbar[mif3, mif2] - 3*g2*iCPV^2*MS^4*MT^2*
           lamS[fl1, mif1]*lamSbar[fl1, mif3]*ylbar[mif3, mif2] + 
          48*g2*MF^3*MS^2*MT*YbridgeRbar*yQbar[mif2]*yTbar[mif1] - 
          48*g2*MF*MS^4*MT*YbridgeRbar*yQbar[mif2]*yTbar[mif1] - 
          48*g2*MF*MS^4*MT*YbridgeRbar*Log[MF^2/\[Mu]^2]*yQbar[mif2]*
           yTbar[mif1] + 48*g2*MF*MS^4*MT*YbridgeRbar*Log[MS^2/\[Mu]^2]*
           yQbar[mif2]*yTbar[mif1] - 2*g2*MF^4*MS^2*ylbar[mif3, mif2]*
           yT[mif3]*yTbar[mif1] + 4*g2*iCPV^2*MF^4*MS^2*ylbar[mif3, mif2]*
           yT[mif3]*yTbar[mif1] + 4*g2*MF^2*MS^4*ylbar[mif3, mif2]*yT[mif3]*
           yTbar[mif1] - 8*g2*iCPV^2*MF^2*MS^4*ylbar[mif3, mif2]*yT[mif3]*
           yTbar[mif1] - 2*g2*MS^6*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] + 
          4*g2*iCPV^2*MS^6*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1]))/
        (256*MS^2*(-MF^2 + MS^2)^2*MT^2*Pi^2), alphaOeBbar[mif1_, mif2_] -> 
       (onelooporder*(3*g1*MF^8*MT^2*lamS[fl1, mif1]*lamSbar[fl1, mif3]*
           ylbar[mif3, mif2] - 3*g1*iCPV^2*MF^8*MT^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif3]*ylbar[mif3, mif2] - 12*g1*MF^6*MS^2*MT^2*
           lamS[fl1, mif1]*lamSbar[fl1, mif3]*ylbar[mif3, mif2] + 
          12*g1*iCPV^2*MF^6*MS^2*MT^2*lamS[fl1, mif1]*lamSbar[fl1, mif3]*
           ylbar[mif3, mif2] + 18*g1*MF^4*MS^4*MT^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif3]*ylbar[mif3, mif2] - 18*g1*iCPV^2*MF^4*MS^4*MT^2*
           lamS[fl1, mif1]*lamSbar[fl1, mif3]*ylbar[mif3, mif2] - 
          12*g1*MF^2*MS^6*MT^2*lamS[fl1, mif1]*lamSbar[fl1, mif3]*
           ylbar[mif3, mif2] + 12*g1*iCPV^2*MF^2*MS^6*MT^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif3]*ylbar[mif3, mif2] + 3*g1*MS^8*MT^2*
           lamS[fl1, mif1]*lamSbar[fl1, mif3]*ylbar[mif3, mif2] - 
          3*g1*iCPV^2*MS^8*MT^2*lamS[fl1, mif1]*lamSbar[fl1, mif3]*
           ylbar[mif3, mif2] + 12*g1*MF^6*MS^2*MT^2*ylbar[mif1, mif3]*
           yQ[mif3]*yQbar[mif2] - 24*g1*iCPV^2*MF^6*MS^2*MT^2*
           ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] + 18*g1*MF^4*MS^4*MT^2*
           ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] + 24*g1*iCPV^2*MF^4*MS^4*
           MT^2*ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] - 36*g1*MF^2*MS^6*MT^2*
           ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] + 24*g1*iCPV^2*MF^2*MS^6*
           MT^2*ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] + 
          6*g1*MS^8*MT^2*ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] - 
          24*g1*iCPV^2*MS^8*MT^2*ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] - 
          36*g1*MF^4*MS^4*MT^2*Log[MF^2/\[Mu]^2]*ylbar[mif1, mif3]*yQ[mif3]*
           yQbar[mif2] + 48*g1*iCPV^2*MF^4*MS^4*MT^2*Log[MF^2/\[Mu]^2]*
           ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] - 48*g1*iCPV^2*MF^2*MS^6*
           MT^2*Log[MF^2/\[Mu]^2]*ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] + 
          36*g1*MF^4*MS^4*MT^2*Log[MS^2/\[Mu]^2]*ylbar[mif1, mif3]*yQ[mif3]*
           yQbar[mif2] - 48*g1*iCPV^2*MF^4*MS^4*MT^2*Log[MS^2/\[Mu]^2]*
           ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] + 48*g1*iCPV^2*MF^2*MS^6*
           MT^2*Log[MS^2/\[Mu]^2]*ylbar[mif1, mif3]*yQ[mif3]*yQbar[mif2] + 
          2*g1*MF^8*MS^2*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] - 
          6*g1*iCPV^2*MF^8*MS^2*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] - 
          8*g1*MF^6*MS^4*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] + 
          24*g1*iCPV^2*MF^6*MS^4*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] + 
          12*g1*MF^4*MS^6*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] - 
          36*g1*iCPV^2*MF^4*MS^6*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] - 
          8*g1*MF^2*MS^8*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] + 
          24*g1*iCPV^2*MF^2*MS^8*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] + 
          2*g1*MS^10*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1] - 
          6*g1*iCPV^2*MS^10*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1]))/
        (256*MS^2*(-MF^2 + MS^2)^4*MT^2*Pi^2), alphaOHq1bar[mif1_, mif2_] -> 
       onelooporder*(-(g1^4*KroneckerDelta[mif1, mif2])/(45*MF^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2])/(5760*MS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2])/(240*MT^2*Pi^2) - 
         (25*g1^2*lamS[mif1, fl1]*lamSbar[mif2, fl1])/(2304*MS^2*Pi^2) - 
         (3*g1^2*iCPV^2*lamS[mif1, fl1]*lamSbar[mif2, fl1])/(256*MS^2*Pi^2) - 
         (g1^2*invepsilonbar*lamS[mif1, fl1]*lamSbar[mif2, fl1])/
          (64*MS^2*Pi^2) + (g1^2*lamS[mif1, fl1]*lamSbar[mif2, fl1]*
           Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
         (3*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
          (64*MS^2*Pi^2) - (3*invepsilonbar*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
         (3*lamS[mif1, fl1]*lamSbar[mif2, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
           ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
         (13*g1^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (1152*MT^2*Pi^2) + (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1])/(192*MT^2*Pi^2) + (9*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/(256*MT^2*Pi^2) + 
         (9*invepsilonbar*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*
           yTbar[fl2])/(128*MT^2*Pi^2) - (27*MS^2*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
           Pi^2) - (9*invepsilonbar*MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*
           yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (27*MT^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/
          (256*(-MS^2 + MT^2)^2*Pi^2) + (9*invepsilonbar*MT^2*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) - (9*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/
          (128*(-MS^2 + MT^2)*Pi^2) - (9*invepsilonbar*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/
          (256*MT^2*(-MS^2 + MT^2)*Pi^2) + (9*invepsilonbar*MS^2*
           lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/
          (128*MT^2*(-MS^2 + MT^2)*Pi^2) - (9*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
          (128*MT^2*Pi^2) + (9*MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) - (9*MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*
           Pi^2) - (9*MT^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) + (9*lamS[mif1, fl1]*lamSbar[mif2, fl2]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*MS^4*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamS[mif1, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MT^4*lamS[mif1, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamS[mif1, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamS[mif1, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MS^4*lamS[mif1, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamS[mif1, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^4*lamS[mif1, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MT^2*lamS[mif1, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MS^4*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MS^4*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MS^4*lamSbar[mif2, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamSbar[mif2, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (11*MS^6*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (128*(-MS^2 + MT^2)^4*Pi^2) - (3*invepsilonbar*MS^6*lamu[mif3]*
           lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) + (11*MT^6*lamu[mif3]*lamubar[mif4]*
           yu[mif2, mif3]*yubar[mif1, mif4])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*invepsilonbar*MT^6*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*
           yubar[mif1, mif4])/(64*(-MS^2 + MT^2)^4*Pi^2) - 
         (9*MS^4*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MS^4*lamu[mif3]*
           lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (9*MT^4*lamu[mif3]*lamubar[mif4]*
           yu[mif2, mif3]*yubar[mif1, mif4])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*
           yubar[mif1, mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MS^2*lamu[mif3]*
           lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*MS^6*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) + (3*MS^4*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (3*MS^2*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*MT^6*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) + (3*MT^4*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2)), alphaOHq3bar[mif1_, mif2_] -> 
       onelooporder*(-(g2^4*KroneckerDelta[mif1, mif2])/(40*MF^2*Pi^2) - 
         (g2^4*KroneckerDelta[mif1, mif2])/(320*MS^2*Pi^2) - 
         (g2^4*KroneckerDelta[mif1, mif2])/(120*MT^2*Pi^2) + 
         (5*g2^2*lamS[mif1, fl1]*lamSbar[mif2, fl1])/(768*MS^2*Pi^2) + 
         (g2^2*iCPV^2*lamS[mif1, fl1]*lamSbar[mif2, fl1])/(256*MS^2*Pi^2) + 
         (g2^2*invepsilonbar*lamS[mif1, fl1]*lamSbar[mif2, fl1])/
          (192*MS^2*Pi^2) - (g2^2*lamS[mif1, fl1]*lamSbar[mif2, fl1]*
           Log[MS^2/\[Mu]^2])/(192*MS^2*Pi^2) - 
         (lamS[mif1, fl1]*lamSbar[mif2, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3])/
          (64*MS^2*Pi^2) - (invepsilonbar*lamS[mif1, fl1]*lamSbar[mif2, fl2]*
           yl[fl1, fl3]*ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
         (lamS[mif1, fl1]*lamSbar[mif2, fl2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl3]*
           ylbar[fl2, fl3])/(64*MS^2*Pi^2) + 
         (7*g2^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (384*MT^2*Pi^2) + (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1])/(192*MT^2*Pi^2) - (lamS[mif1, fl1]*lamSbar[mif2, fl2]*
           yT[fl1]*yTbar[fl2])/(256*MT^2*Pi^2) - 
         (invepsilonbar*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*
           yTbar[fl2])/(128*MT^2*Pi^2) + (3*MS^2*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/(256*(-MS^2 + MT^2)^2*
           Pi^2) + (invepsilonbar*MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*
           yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/
          (256*(-MS^2 + MT^2)^2*Pi^2) - (invepsilonbar*MT^2*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) + (lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/
          (128*(-MS^2 + MT^2)*Pi^2) + (invepsilonbar*lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/
          (256*MT^2*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*MS^2*
           lamS[mif1, fl1]*lamSbar[mif2, fl2]*yT[fl1]*yTbar[fl2])/
          (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (lamS[mif1, fl1]*
           lamSbar[mif2, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/
          (128*MT^2*Pi^2) - (MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl2])/(128*(-MS^2 + MT^2)^2*
           Pi^2) + (MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl2])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (MT^2*lamS[mif1, fl1]*lamSbar[mif2, fl2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (lamS[mif1, fl1]*lamSbar[mif2, fl2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (9*MS^4*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MS^4*lamS[mif1, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (9*MT^4*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MT^4*lamS[mif1, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MS^2*lamS[mif1, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^2*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MT^2*lamS[mif1, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^4*lamS[mif1, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamS[mif1, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^4*lamS[mif1, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MT^2*lamS[mif1, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (9*MS^4*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MS^4*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (9*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^4*lamSbar[mif2, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamSbar[mif2, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (11*MS^6*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (128*(-MS^2 + MT^2)^4*Pi^2) + (3*invepsilonbar*MS^6*lamu[mif3]*
           lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) - (11*MT^6*lamu[mif3]*lamubar[mif4]*
           yu[mif2, mif3]*yubar[mif1, mif4])/(128*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*invepsilonbar*MT^6*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*
           yubar[mif1, mif4])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (9*MS^4*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[mif3]*
           lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (9*MT^4*lamu[mif3]*lamubar[mif4]*
           yu[mif2, mif3]*yubar[mif1, mif4])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MT^4*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*
           yubar[mif1, mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[mif3]*
           lamubar[mif4]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*MS^6*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) - (3*MS^4*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (3*MS^2*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*MT^6*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^4*Pi^2) - (3*MT^4*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2)), alphaOHubar[mif1_, mif2_] -> 
       (onelooporder*(-96*g1^4*MF^2*MS^10*KroneckerDelta[mif1, mif2] + 
          380*g1^4*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2] - 
          512*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2] - 
          560*g1^4*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2] + 
          2048*g1^4*MS^8*MT^4*KroneckerDelta[mif1, mif2] + 
          360*g1^4*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2] - 
          3072*g1^4*MS^6*MT^6*KroneckerDelta[mif1, mif2] - 
          80*g1^4*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2] + 
          2048*g1^4*MS^4*MT^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*MF^2*MT^10*KroneckerDelta[mif1, mif2] - 512*g1^4*MS^2*MT^10*
           KroneckerDelta[mif1, mif2] - 115*g1^2*MF^2*MS^8*MT^2*lamu[mif2]*
           lamubar[mif1] - 135*g1^2*iCPV^2*MF^2*MS^8*MT^2*lamu[mif2]*
           lamubar[mif1] + 585*g1^2*MF^2*MS^6*MT^4*lamu[mif2]*lamubar[mif1] + 
          135*g1^2*iCPV^2*MF^2*MS^6*MT^4*lamu[mif2]*lamubar[mif1] - 
          765*g1^2*MF^2*MS^4*MT^6*lamu[mif2]*lamubar[mif1] + 
          135*g1^2*iCPV^2*MF^2*MS^4*MT^6*lamu[mif2]*lamubar[mif1] + 
          295*g1^2*MF^2*MS^2*MT^8*lamu[mif2]*lamubar[mif1] - 
          135*g1^2*iCPV^2*MF^2*MS^2*MT^8*lamu[mif2]*lamubar[mif1] + 
          180*g1^2*MF^2*MS^8*MT^2*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2] - 540*g1^2*MF^2*MS^6*MT^4*lamu[mif2]*
           lamubar[mif1]*Log[MS^2/\[Mu]^2] + 270*g1^2*iCPV^2*MF^2*MS^6*MT^4*
           lamu[mif2]*lamubar[mif1]*Log[MS^2/\[Mu]^2] + 270*g1^2*MF^2*MS^4*
           MT^6*lamu[mif2]*lamubar[mif1]*Log[MS^2/\[Mu]^2] - 
          270*g1^2*iCPV^2*MF^2*MS^4*MT^6*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2] + 30*g1^2*MF^2*MS^2*MT^8*lamu[mif2]*
           lamubar[mif1]*Log[MS^2/\[Mu]^2] - 180*g1^2*MF^2*MS^8*MT^2*
           lamu[mif2]*lamubar[mif1]*Log[MT^2/\[Mu]^2] + 540*g1^2*MF^2*MS^6*
           MT^4*lamu[mif2]*lamubar[mif1]*Log[MT^2/\[Mu]^2] - 
          270*g1^2*iCPV^2*MF^2*MS^6*MT^4*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2] - 270*g1^2*MF^2*MS^4*MT^6*lamu[mif2]*
           lamubar[mif1]*Log[MT^2/\[Mu]^2] + 270*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           lamu[mif2]*lamubar[mif1]*Log[MT^2/\[Mu]^2] - 30*g1^2*MF^2*MS^2*
           MT^8*lamu[mif2]*lamubar[mif1]*Log[MT^2/\[Mu]^2] + 
          260*g1^2*MF^2*MS^10*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
          120*g1^2*invepsilonbar*MF^2*MS^10*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1] - 1040*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, 
            mif2]*yT[fl1]*yTbar[fl1] - 480*g1^2*invepsilonbar*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
          1560*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*yT[fl1]*
           yTbar[fl1] + 720*g1^2*invepsilonbar*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] - 
          1040*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*yT[fl1]*
           yTbar[fl1] - 480*g1^2*invepsilonbar*MF^2*MS^4*MT^6*
           KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
          260*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*yT[fl1]*
           yTbar[fl1] + 120*g1^2*invepsilonbar*MF^2*MS^2*MT^8*
           KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1] + 
          540*MF^2*MS^8*MT^2*lamu[mif2]*lamubar[mif1]*yT[fl1]*yTbar[fl1] - 
          1620*MF^2*MS^6*MT^4*lamu[mif2]*lamubar[mif1]*yT[fl1]*yTbar[fl1] + 
          1620*MF^2*MS^4*MT^6*lamu[mif2]*lamubar[mif1]*yT[fl1]*yTbar[fl1] - 
          540*MF^2*MS^2*MT^8*lamu[mif2]*lamubar[mif1]*yT[fl1]*yTbar[fl1] - 
          540*MF^2*MS^8*MT^2*lamu[mif2]*lamubar[mif1]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl1] + 1080*MF^2*MS^6*MT^4*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 540*MF^2*MS^4*MT^6*
           lamu[mif2]*lamubar[mif1]*Log[MS^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 
          120*g1^2*MF^2*MS^10*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl1] + 480*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, 
            mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 720*g1^2*MF^2*MS^6*
           MT^4*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1] + 480*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] - 120*g1^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] + 
          540*MF^2*MS^8*MT^2*lamu[mif2]*lamubar[mif1]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yTbar[fl1] - 1080*MF^2*MS^6*MT^4*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] + 540*MF^2*MS^4*MT^6*
           lamu[mif2]*lamubar[mif1]*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1] + 
          270*MF^2*MS^8*MT^2*lamS[mif3, fl1]*lamu[mif2]*yT[fl1]*
           yu[mif3, mif1] - 810*MF^2*MS^6*MT^4*lamS[mif3, fl1]*lamu[mif2]*
           yT[fl1]*yu[mif3, mif1] + 810*MF^2*MS^4*MT^6*lamS[mif3, fl1]*
           lamu[mif2]*yT[fl1]*yu[mif3, mif1] - 270*MF^2*MS^2*MT^8*
           lamS[mif3, fl1]*lamu[mif2]*yT[fl1]*yu[mif3, mif1] - 
          270*MF^2*MS^6*MT^4*lamS[mif3, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yu[mif3, mif1] + 540*MF^2*MS^4*MT^6*lamS[mif3, fl1]*
           lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif3, mif1] - 
          270*MF^2*MS^2*MT^8*lamS[mif3, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yu[mif3, mif1] + 270*MF^2*MS^6*MT^4*lamS[mif3, fl1]*
           lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif3, mif1] - 
          540*MF^2*MS^4*MT^6*lamS[mif3, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yu[mif3, mif1] + 270*MF^2*MS^2*MT^8*lamS[mif3, fl1]*
           lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif3, mif1] + 
          270*MF^2*MS^8*MT^2*lamSbar[mif3, fl1]*lamubar[mif1]*yTbar[fl1]*
           yubar[mif3, mif2] - 810*MF^2*MS^6*MT^4*lamSbar[mif3, fl1]*
           lamubar[mif1]*yTbar[fl1]*yubar[mif3, mif2] + 810*MF^2*MS^4*MT^6*
           lamSbar[mif3, fl1]*lamubar[mif1]*yTbar[fl1]*yubar[mif3, mif2] - 
          270*MF^2*MS^2*MT^8*lamSbar[mif3, fl1]*lamubar[mif1]*yTbar[fl1]*
           yubar[mif3, mif2] - 270*MF^2*MS^6*MT^4*lamSbar[mif3, fl1]*
           lamubar[mif1]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif2] + 
          540*MF^2*MS^4*MT^6*lamSbar[mif3, fl1]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif2] - 
          270*MF^2*MS^2*MT^8*lamSbar[mif3, fl1]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif2] + 
          270*MF^2*MS^6*MT^4*lamSbar[mif3, fl1]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif2] - 
          540*MF^2*MS^4*MT^6*lamSbar[mif3, fl1]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif2] + 
          270*MF^2*MS^2*MT^8*lamSbar[mif3, fl1]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif3, mif2] - 
          90*MF^2*MS^8*MT^2*lamS[mif3, fl1]*lamSbar[mif4, fl1]*yu[mif3, mif1]*
           yubar[mif4, mif2] + 360*MF^2*MS^6*MT^4*lamS[mif3, fl1]*
           lamSbar[mif4, fl1]*yu[mif3, mif1]*yubar[mif4, mif2] - 
          540*MF^2*MS^4*MT^6*lamS[mif3, fl1]*lamSbar[mif4, fl1]*
           yu[mif3, mif1]*yubar[mif4, mif2] + 360*MF^2*MS^2*MT^8*
           lamS[mif3, fl1]*lamSbar[mif4, fl1]*yu[mif3, mif1]*
           yubar[mif4, mif2] - 90*MF^2*MT^10*lamS[mif3, fl1]*
           lamSbar[mif4, fl1]*yu[mif3, mif1]*yubar[mif4, mif2]))/
        (5760*MF^2*MS^2*MT^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> onelooporder*
        ((2*g1^4*KroneckerDelta[mif1, mif2])/(45*MF^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(2880*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(120*MT^2*Pi^2) + 
         (lamS[mif3, fl1]*lamSbar[mif4, fl1]*yd[mif3, mif1]*
           ydbar[mif4, mif2])/(64*MS^2*Pi^2) - 
         (13*g1^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (576*MT^2*Pi^2) - (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(96*MT^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1])/(96*MT^2*Pi^2)), alphaOHudbar[mif1_, mif2_] -> 
       (onelooporder*(-3*MS^4*lamSbar[mif3, fl1]*lamubar[mif1]*
           ydbar[mif3, mif2]*yTbar[fl1] + 3*MS^2*MT^2*lamSbar[mif3, fl1]*
           lamubar[mif1]*ydbar[mif3, mif2]*yTbar[fl1] + 
          3*MS^2*MT^2*lamSbar[mif3, fl1]*lamubar[mif1]*Log[MS^2/\[Mu]^2]*
           ydbar[mif3, mif2]*yTbar[fl1] - 3*MS^2*MT^2*lamSbar[mif3, fl1]*
           lamubar[mif1]*Log[MT^2/\[Mu]^2]*ydbar[mif3, mif2]*yTbar[fl1] + 
          MS^4*lamS[mif4, fl1]*lamSbar[mif3, fl1]*ydbar[mif3, mif2]*
           yu[mif4, mif1] - 2*MS^2*MT^2*lamS[mif4, fl1]*lamSbar[mif3, fl1]*
           ydbar[mif3, mif2]*yu[mif4, mif1] + MT^4*lamS[mif4, fl1]*
           lamSbar[mif3, fl1]*ydbar[mif3, mif2]*yu[mif4, mif1]))/
        (32*MS^2*(MS^2 - MT^2)^2*Pi^2), alphaOHl1bar[mif1_, mif2_] -> 
       (-3*yT[mif2]*yTbar[mif1])/(4*MT^2) + onelooporder*
         ((g1^4*KroneckerDelta[mif1, mif2])/(15*MF^2*Pi^2) + 
          (g1^4*KroneckerDelta[mif1, mif2])/(1920*MS^2*Pi^2) + 
          (g1^4*KroneckerDelta[mif1, mif2])/(80*MT^2*Pi^2) + 
          (g1^2*lamS[fl1, mif1]*lamSbar[fl1, mif2])/(256*MS^2*Pi^2) + 
          (3*g1^2*iCPV^2*lamS[fl1, mif1]*lamSbar[fl1, mif2])/
           (256*MS^2*Pi^2) + (g1^2*invepsilonbar*lamS[fl1, mif1]*
            lamSbar[fl1, mif2])/(64*MS^2*Pi^2) - 
          (g1^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2])/
           (64*MS^2*Pi^2) - (9*lamS[fl1, mif1]*lamSbar[fl2, mif2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl2, mif2]*yd[fl1, fl3]*
            ydbar[fl2, fl3])/(64*MS^2*Pi^2) + (9*lamS[fl1, mif1]*
            lamSbar[fl2, mif2]*Log[MS^2/\[Mu]^2]*yd[fl1, fl3]*
            ydbar[fl2, fl3])/(64*MS^2*Pi^2) - (33*MF^6*yl[mif2, mif3]*
            ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/(128*(MF^2 - MS^2)^4*
            Pi^2) - (9*invepsilonbar*MF^6*yl[mif2, mif3]*ylbar[mif1, mif4]*
            yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) + 
          (33*MS^6*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/
           (128*(MF^2 - MS^2)^4*Pi^2) + (9*invepsilonbar*MS^6*yl[mif2, mif3]*
            ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*
            Pi^2) + (27*MF^4*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(128*(MF^2 - MS^2)^3*Pi^2) + 
          (9*invepsilonbar*MF^4*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/
           (64*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yl[mif2, mif3]*
            ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/(32*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^2*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MS^2*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MF^6*Log[MF^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (9*MF^4*Log[MF^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (9*MS^4*Log[MS^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(32*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^2*Log[MS^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) - 
          (13*g1^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (384*MT^2*Pi^2) - (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
            yT[fl1]*yTbar[fl1])/(64*MT^2*Pi^2) + 
          (g1^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(64*MT^2*Pi^2) + (27*lamS[fl1, MIF1]*
            lamSbar[fl1, mif2]*yT[MIF1]*yTbar[mif1])/(512*MT^2*Pi^2) + 
          (27*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, mif2]*yT[MIF1]*
            yTbar[mif1])/(256*MT^2*Pi^2) - (27*lamS[fl1, MIF1]*
            lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2]*yT[MIF1]*yTbar[mif1])/
           (256*MT^2*Pi^2) - (5*g1^2*yT[mif2]*yTbar[mif1])/(1536*MT^2*Pi^2) + 
          (21*g2^2*yT[mif2]*yTbar[mif1])/(512*MT^2*Pi^2) + 
          (3*g1^2*iCPV^2*yT[mif2]*yTbar[mif1])/(128*MT^2*Pi^2) + 
          (25*g1^2*invepsilonbar*yT[mif2]*yTbar[mif1])/(256*MT^2*Pi^2) + 
          (45*g2^2*invepsilonbar*yT[mif2]*yTbar[mif1])/(256*MT^2*Pi^2) - 
          (9*MF^3*YbridgeLbar*YbridgeR*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) - (9*MF^3*YbridgeL*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (9*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (9*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (27*MF^4*YbridgeR*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (9*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (27*MS^4*YbridgeR*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (9*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (9*MS^2*YbridgeR*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) + (9*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (9*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (25*g1^2*Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1])/(256*MT^2*Pi^2) - 
          (45*g2^2*Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1])/(256*MT^2*Pi^2) + 
          (21*yT[fl1]*yT[mif2]*yTbar[fl1]*yTbar[mif1])/(128*MT^2*Pi^2) + 
          (9*invepsilonbar*yT[fl1]*yT[mif2]*yTbar[fl1]*yTbar[mif1])/
           (64*MT^2*Pi^2) - (9*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[mif2]*yTbar[fl1]*
            yTbar[mif1])/(64*MT^2*Pi^2) + (27*lamS[fl1, mif1]*
            lamSbar[fl1, MIF1]*yT[mif2]*yTbar[MIF1])/(512*MT^2*Pi^2) + 
          (27*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl1, MIF1]*yT[mif2]*
            yTbar[MIF1])/(256*MT^2*Pi^2) - (27*lamS[fl1, mif1]*
            lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2]*yT[mif2]*yTbar[MIF1])/
           (256*MT^2*Pi^2) + (27*yT[MIF1]*yT[mif2]*yTbar[mif1]*yTbar[MIF1])/
           (256*MT^2*Pi^2) + (9*invepsilonbar*yT[MIF1]*yT[mif2]*yTbar[mif1]*
            yTbar[MIF1])/(128*MT^2*Pi^2) + (27*muH^2*yT[MIF1]*yT[mif2]*
            yTbar[mif1]*yTbar[MIF1])/(128*MT^4*Pi^2) + 
          (9*invepsilonbar*muH^2*yT[MIF1]*yT[mif2]*yTbar[mif1]*yTbar[MIF1])/
           (64*MT^4*Pi^2) - (9*Log[MT^2/\[Mu]^2]*yT[MIF1]*yT[mif2]*
            yTbar[mif1]*yTbar[MIF1])/(128*MT^2*Pi^2) - 
          (9*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yT[mif2]*yTbar[mif1]*
            yTbar[MIF1])/(64*MT^4*Pi^2) - (9*lamS[fl1, mif1]*lamu[fl2]*
            yT[mif2]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif1]*lamu[fl2]*yT[mif2]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) + (9*lamS[fl1, mif1]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[mif2]*yu[fl1, fl2])/(64*MT^2*Pi^2) - 
          (9*lamSbar[fl1, mif2]*lamubar[fl2]*yTbar[mif1]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) - (9*invepsilonbar*lamSbar[fl1, mif2]*lamubar[fl2]*
            yTbar[mif1]*yubar[fl1, fl2])/(64*MT^2*Pi^2) + 
          (9*lamSbar[fl1, mif2]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[mif1]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) + (9*lamS[fl1, mif1]*
            lamSbar[fl2, mif2]*yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) + 
          (9*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl2, mif2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) - (9*lamS[fl1, mif1]*
            lamSbar[fl2, mif2]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2)), alphaOHl3bar[mif1_, mif2_] -> 
       (yT[mif2]*yTbar[mif1])/(4*MT^2) + onelooporder*
         (-(g2^4*KroneckerDelta[mif1, mif2])/(40*MF^2*Pi^2) - 
          (g2^4*KroneckerDelta[mif1, mif2])/(320*MS^2*Pi^2) - 
          (g2^4*KroneckerDelta[mif1, mif2])/(120*MT^2*Pi^2) + 
          (5*g2^2*lamS[fl1, mif1]*lamSbar[fl1, mif2])/(256*MS^2*Pi^2) + 
          (3*g2^2*iCPV^2*lamS[fl1, mif1]*lamSbar[fl1, mif2])/
           (256*MS^2*Pi^2) + (g2^2*invepsilonbar*lamS[fl1, mif1]*
            lamSbar[fl1, mif2])/(64*MS^2*Pi^2) - 
          (g2^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2])/
           (64*MS^2*Pi^2) - (3*lamS[fl1, mif1]*lamSbar[fl2, mif2]*
            yd[fl1, fl3]*ydbar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl2, mif2]*yd[fl1, fl3]*
            ydbar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl1, mif1]*
            lamSbar[fl2, mif2]*Log[MS^2/\[Mu]^2]*yd[fl1, fl3]*
            ydbar[fl2, fl3])/(64*MS^2*Pi^2) - (33*MF^6*yl[mif2, mif3]*
            ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/(128*(MF^2 - MS^2)^4*
            Pi^2) - (9*invepsilonbar*MF^6*yl[mif2, mif3]*ylbar[mif1, mif4]*
            yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) + 
          (33*MS^6*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/
           (128*(MF^2 - MS^2)^4*Pi^2) + (9*invepsilonbar*MS^6*yl[mif2, mif3]*
            ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^4*
            Pi^2) + (27*MF^4*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(128*(MF^2 - MS^2)^3*Pi^2) + 
          (9*invepsilonbar*MF^4*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) + 
          (27*MS^4*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/
           (64*(MF^2 - MS^2)^3*Pi^2) + (9*invepsilonbar*MS^4*yl[mif2, mif3]*
            ylbar[mif1, mif4]*yQ[mif4]*yQbar[mif3])/(32*(MF^2 - MS^2)^3*
            Pi^2) + (9*MS^2*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*invepsilonbar*MS^2*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (9*MF^6*Log[MF^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (9*MF^4*Log[MF^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
          (9*MS^4*Log[MS^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(32*(MF^2 - MS^2)^3*Pi^2) - 
          (9*MS^2*Log[MS^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*yQ[mif4]*
            yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
          (7*g2^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (384*MT^2*Pi^2) + (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
            yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) - 
          (g2^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
            yTbar[fl1])/(192*MT^2*Pi^2) - (yl[fl1, fl2]*ylbar[mif1, fl2]*
            yT[mif2]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (invepsilonbar*yl[fl1, fl2]*ylbar[mif1, fl2]*yT[mif2]*yTbar[fl1])/
           (32*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[mif1, fl2]*
            yT[mif2]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (yl[mif2, fl1]*ylbar[fl2, fl1]*yT[fl2]*yTbar[mif1])/
           (32*MT^2*Pi^2) - (invepsilonbar*yl[mif2, fl1]*ylbar[fl2, fl1]*
            yT[fl2]*yTbar[mif1])/(32*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yl[mif2, fl1]*ylbar[fl2, fl1]*yT[fl2]*
            yTbar[mif1])/(32*MT^2*Pi^2) - (9*lamS[fl1, MIF1]*
            lamSbar[fl1, mif2]*yT[MIF1]*yTbar[mif1])/(512*MT^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, MIF1]*lamSbar[fl1, mif2]*yT[MIF1]*
            yTbar[mif1])/(256*MT^2*Pi^2) + (9*lamS[fl1, MIF1]*
            lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2]*yT[MIF1]*yTbar[mif1])/
           (256*MT^2*Pi^2) - (9*g1^2*yT[mif2]*yTbar[mif1])/(512*MT^2*Pi^2) - 
          (103*g2^2*yT[mif2]*yTbar[mif1])/(1536*MT^2*Pi^2) - 
          (g2^2*iCPV^2*yT[mif2]*yTbar[mif1])/(64*MT^2*Pi^2) - 
          (9*g1^2*invepsilonbar*yT[mif2]*yTbar[mif1])/(256*MT^2*Pi^2) - 
          (79*g2^2*invepsilonbar*yT[mif2]*yTbar[mif1])/(768*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeLbar*
            YbridgeR*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*
            YbridgeLbar*YbridgeR*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*
            Pi^2) + (3*MF^3*YbridgeL*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) + (3*invepsilonbar*MF^3*YbridgeL*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^3*Pi^2) - (3*invepsilonbar*MF*MS^2*YbridgeL*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) + (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (9*MS^4*YbridgeR*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (128*(MF^2 - MS^2)^2*MT^2*Pi^2) - (3*invepsilonbar*MS^4*YbridgeR*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*
            Pi^2) - (3*MS^2*YbridgeR*YbridgeRbar*yT[mif2]*yTbar[mif1])/
           (32*(MF^2 - MS^2)*MT^2*Pi^2) - (3*invepsilonbar*MS^2*YbridgeR*
            YbridgeRbar*yT[mif2]*yTbar[mif1])/(32*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(32*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*g1^2*Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1])/(256*MT^2*Pi^2) + 
          (79*g2^2*Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1])/(768*MT^2*Pi^2) - 
          (11*yT[fl1]*yT[mif2]*yTbar[fl1]*yTbar[mif1])/(128*MT^2*Pi^2) - 
          (3*invepsilonbar*yT[fl1]*yT[mif2]*yTbar[fl1]*yTbar[mif1])/
           (64*MT^2*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[mif2]*yTbar[fl1]*
            yTbar[mif1])/(64*MT^2*Pi^2) - (9*lamS[fl1, mif1]*
            lamSbar[fl1, MIF1]*yT[mif2]*yTbar[MIF1])/(512*MT^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl1, MIF1]*yT[mif2]*
            yTbar[MIF1])/(256*MT^2*Pi^2) + (9*lamS[fl1, mif1]*
            lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2]*yT[mif2]*yTbar[MIF1])/
           (256*MT^2*Pi^2) - (9*yT[MIF1]*yT[mif2]*yTbar[mif1]*yTbar[MIF1])/
           (256*MT^2*Pi^2) - (3*invepsilonbar*yT[MIF1]*yT[mif2]*yTbar[mif1]*
            yTbar[MIF1])/(128*MT^2*Pi^2) - (9*muH^2*yT[MIF1]*yT[mif2]*
            yTbar[mif1]*yTbar[MIF1])/(128*MT^4*Pi^2) - 
          (3*invepsilonbar*muH^2*yT[MIF1]*yT[mif2]*yTbar[mif1]*yTbar[MIF1])/
           (64*MT^4*Pi^2) + (3*Log[MT^2/\[Mu]^2]*yT[MIF1]*yT[mif2]*
            yTbar[mif1]*yTbar[MIF1])/(128*MT^2*Pi^2) + 
          (3*muH^2*Log[MT^2/\[Mu]^2]*yT[MIF1]*yT[mif2]*yTbar[mif1]*
            yTbar[MIF1])/(64*MT^4*Pi^2) + (3*lamS[fl1, mif1]*lamu[fl2]*
            yT[mif2]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*invepsilonbar*lamS[fl1, mif1]*lamu[fl2]*yT[mif2]*yu[fl1, fl2])/
           (64*MT^2*Pi^2) - (3*lamS[fl1, mif1]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            yT[mif2]*yu[fl1, fl2])/(64*MT^2*Pi^2) + 
          (3*lamSbar[fl1, mif2]*lamubar[fl2]*yTbar[mif1]*yubar[fl1, fl2])/
           (64*MT^2*Pi^2) + (3*invepsilonbar*lamSbar[fl1, mif2]*lamubar[fl2]*
            yTbar[mif1]*yubar[fl1, fl2])/(64*MT^2*Pi^2) - 
          (3*lamSbar[fl1, mif2]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*yTbar[mif1]*
            yubar[fl1, fl2])/(64*MT^2*Pi^2) - (3*lamS[fl1, mif1]*
            lamSbar[fl2, mif2]*yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl2, mif2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2) + (3*lamS[fl1, mif1]*
            lamSbar[fl2, mif2]*Log[MS^2/\[Mu]^2]*yu[fl1, fl3]*
            yubar[fl2, fl3])/(64*MS^2*Pi^2)), alphaOHebar[mif1_, mif2_] -> 
       onelooporder*((2*g1^4*KroneckerDelta[mif1, mif2])/(15*MF^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(960*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(40*MT^2*Pi^2) + 
         (3*lamS[fl1, mif3]*lamSbar[fl1, mif4]*yl[mif3, mif1]*
           ylbar[mif4, mif2])/(64*MS^2*Pi^2) + (11*g1^2*MF^6*yQ[mif1]*
           yQbar[mif2])/(128*(MF^2 - MS^2)^4*Pi^2) + 
         (3*g1^2*invepsilonbar*MF^6*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MS^2)^4*Pi^2) - (11*g1^2*MS^6*yQ[mif1]*yQbar[mif2])/
          (128*(MF^2 - MS^2)^4*Pi^2) - (3*g1^2*invepsilonbar*MS^6*yQ[mif1]*
           yQbar[mif2])/(64*(MF^2 - MS^2)^4*Pi^2) - 
         (9*g1^2*MF^4*yQ[mif1]*yQbar[mif2])/(32*(MF^2 - MS^2)^3*Pi^2) + 
         (9*g1^2*iCPV^2*MF^4*yQ[mif1]*yQbar[mif2])/(32*(MF^2 - MS^2)^3*
           Pi^2) - (3*g1^2*invepsilonbar*MF^4*yQ[mif1]*yQbar[mif2])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MF^4*
           yQ[mif1]*yQbar[mif2])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (9*g1^2*MS^4*yQ[mif1]*yQbar[mif2])/(128*(MF^2 - MS^2)^3*Pi^2) - 
         (9*g1^2*iCPV^2*MS^4*yQ[mif1]*yQbar[mif2])/(32*(MF^2 - MS^2)^3*
           Pi^2) + (3*g1^2*invepsilonbar*MS^4*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MS^2)^3*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MS^4*
           yQ[mif1]*yQbar[mif2])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MF^2*yQ[mif1]*yQbar[mif2])/(16*(MF^2 - MS^2)^2*
           Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MF^2*yQ[mif1]*yQbar[mif2])/
          (16*(MF^2 - MS^2)^2*Pi^2) + (15*g1^2*MS^2*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MS^2)^2*Pi^2) - (3*g1^2*iCPV^2*MS^2*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (15*g1^2*invepsilonbar*MS^2*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MS^2)^2*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MS^2*
           yQ[mif1]*yQbar[mif2])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (9*g1^2*invepsilonbar*yQ[mif1]*yQbar[mif2])/(64*(MF^2 - MS^2)*
           Pi^2) - (3*g1^2*MF^6*Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MS^2)^4*Pi^2) + (3*g1^2*MF^4*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MF^4*Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*MF^2*Log[MF^2/\[Mu]^2]*
           yQ[mif1]*yQbar[mif2])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2])/(8*(MF^2 - MS^2)*
           Pi^2) + (3*g1^2*MS^6*Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MS^2)^4*Pi^2) - (3*g1^2*MS^4*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(64*(MF^2 - MS^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MS^4*Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (15*g1^2*MS^2*Log[MS^2/\[Mu]^2]*
           yQ[mif1]*yQbar[mif2])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (3*g1^2*iCPV^2*MS^2*Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (g1^2*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(64*(MF^2 - MS^2)*Pi^2) - 
         (13*g1^2*KroneckerDelta[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (192*MT^2*Pi^2) - (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*
           yT[fl1]*yTbar[fl1])/(32*MT^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1])/(32*MT^2*Pi^2) - (3*yl[fl1, mif1]*ylbar[fl2, mif2]*
           yT[fl2]*yTbar[fl1])/(128*MT^2*Pi^2) + 
         (3*invepsilonbar*yl[fl1, mif1]*ylbar[fl2, mif2]*yT[fl2]*yTbar[fl1])/
          (64*MT^2*Pi^2) - (3*Log[MT^2/\[Mu]^2]*yl[fl1, mif1]*
           ylbar[fl2, mif2]*yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) + 
         (yl[mif3, mif1]*ylbar[mif4, mif2]*yT[mif4]*yTbar[mif3])/
          (32*MT^2*Pi^2)), alphaOuHbar[mif1_, mif2_] -> 
       onelooporder*((-3*lam*lamS[mif1, fl1]*lamu[mif2]*yT[fl1])/
          (32*MT^2*Pi^2) - (3*invepsilonbar*lam*lamS[mif1, fl1]*lamu[mif2]*
           yT[fl1])/(16*MT^2*Pi^2) + (9*lam*MS^2*lamS[mif1, fl1]*lamu[mif2]*
           yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*lam*MS^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1])/
          (16*(-MS^2 + MT^2)^2*Pi^2) - (9*lam*MT^2*lamS[mif1, fl1]*lamu[mif2]*
           yT[fl1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*lam*MT^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1])/
          (16*(-MS^2 + MT^2)^2*Pi^2) + (3*lam*lamS[mif1, fl1]*lamu[mif2]*
           yT[fl1])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (3*invepsilonbar*lam*lamS[mif1, fl1]*lamu[mif2]*yT[fl1])/
          (8*(-MS^2 + MT^2)*Pi^2) - (3*lam*MS^2*lamS[mif1, fl1]*lamu[mif2]*
           yT[fl1])/(32*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (3*invepsilonbar*lam*MS^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1])/
          (16*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lam*lamS[mif1, fl1]*lamu[mif2]*
           Log[MS^2/\[Mu]^2]*yT[fl1])/(16*MT^2*Pi^2) - 
         (3*lam*MS^2*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1])/
          (16*(-MS^2 + MT^2)^2*Pi^2) - (3*lam*lamS[mif1, fl1]*lamu[mif2]*
           Log[MS^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (3*lam*MS^2*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1])/
          (16*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lam*MT^2*lamS[mif1, fl1]*
           lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lam*lamS[mif1, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1])/
          (16*(-MS^2 + MT^2)*Pi^2) + (lamS[mif1, fl1]*lamu[mif2]*yl[fl1, fl2]*
           ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) + 
         (invepsilonbar*lamS[mif1, fl1]*lamu[mif2]*yl[fl1, fl2]*
           ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) - 
         (lamS[mif1, fl1]*lamu[mif2]*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/
          (16*(-MS^2 + MT^2)*Pi^2) - (invepsilonbar*lamS[mif1, fl1]*
           lamu[mif2]*yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/
          (16*(-MS^2 + MT^2)*Pi^2) + (MS^2*lamS[mif1, fl1]*lamu[mif2]*
           yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*
           Pi^2) + (invepsilonbar*MS^2*lamS[mif1, fl1]*lamu[mif2]*
           yl[fl1, fl2]*ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*
           Pi^2) - (lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl2]*
           ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*Pi^2) - 
         (MS^2*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yl[fl1, fl2]*
           ylbar[fl3, fl2]*yT[fl3])/(16*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (lamS[mif1, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*
           ylbar[fl3, fl2]*yT[fl3])/(16*(-MS^2 + MT^2)*Pi^2) - 
         (5*MS^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1]*yT[fl2]*yTbar[fl2])/
          (16*(-MS^2 + MT^2)^2*Pi^2) - (5*invepsilonbar*MS^2*lamS[mif1, fl1]*
           lamu[mif2]*yT[fl1]*yT[fl2]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*
           Pi^2) + (5*MT^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1]*yT[fl2]*
           yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*invepsilonbar*MT^2*lamS[mif1, fl1]*lamu[mif2]*yT[fl1]*yT[fl2]*
           yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*invepsilonbar*lamS[mif1, fl1]*lamu[mif2]*yT[fl1]*yT[fl2]*
           yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (5*MS^2*lamS[mif1, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1]*yT[fl2]*
           yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*MT^2*lamS[mif1, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[fl2]*
           yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*lamS[mif1, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*yT[fl2]*
           yTbar[fl2])/(16*(-MS^2 + MT^2)*Pi^2) - 
         (9*MS^2*lamS[mif3, fl1]*lamu[mif2]*yT[fl1]*yu[mif3, mif1]*
           yubar[mif1, mif1])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^2*lamS[mif3, fl1]*lamu[mif2]*yT[fl1]*
           yu[mif3, mif1]*yubar[mif1, mif1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MT^2*lamS[mif3, fl1]*lamu[mif2]*yT[fl1]*yu[mif3, mif1]*
           yubar[mif1, mif1])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^2*lamS[mif3, fl1]*lamu[mif2]*yT[fl1]*
           yu[mif3, mif1]*yubar[mif1, mif1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lamS[mif3, fl1]*lamu[mif2]*yT[fl1]*yu[mif3, mif1]*
           yubar[mif1, mif1])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (3*invepsilonbar*lamS[mif3, fl1]*lamu[mif2]*yT[fl1]*yu[mif3, mif1]*
           yubar[mif1, mif1])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (3*MS^2*lamS[mif3, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif3, mif1]*yubar[mif1, mif1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*lamS[mif3, fl1]*lamu[mif2]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif3, mif1]*yubar[mif1, mif1])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (3*MT^2*lamS[mif3, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif3, mif1]*yubar[mif1, mif1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (g2^4*yubar[mif1, mif2])/(40*MF^2*Pi^2) - (g2^4*yubar[mif1, mif2])/
          (320*MS^2*Pi^2) - (g2^4*yubar[mif1, mif2])/(120*MT^2*Pi^2) + 
         (7*g2^2*yT[fl1]*yTbar[fl1]*yubar[mif1, mif2])/(192*MT^2*Pi^2) + 
         (g2^2*invepsilonbar*yT[fl1]*yTbar[fl1]*yubar[mif1, mif2])/
          (96*MT^2*Pi^2) + (lam*yT[fl1]*yTbar[fl1]*yubar[mif1, mif2])/
          (8*MT^2*Pi^2) - (g2^2*Log[MT^2/\[Mu]^2]*yT[fl1]*yTbar[fl1]*
           yubar[mif1, mif2])/(96*MT^2*Pi^2) - (yl[fl1, fl2]*ylbar[fl3, fl2]*
           yT[fl3]*yTbar[fl1]*yubar[mif1, mif2])/(8*MT^2*Pi^2) - 
         (13*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2]*yubar[mif1, mif2])/
          (96*MT^2*Pi^2) + (9*MS^4*lamu[mif2]*lamubar[mif3]*yT[fl1]*
           yTbar[fl1]*yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MS^4*lamu[mif2]*lamubar[mif3]*yT[fl1]*yTbar[fl1]*
           yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamu[mif2]*lamubar[mif3]*yT[fl1]*yTbar[fl1]*
           yubar[mif1, mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamu[mif2]*lamubar[mif3]*yT[fl1]*yTbar[fl1]*
           yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamu[mif2]*lamubar[mif3]*yT[fl1]*yTbar[fl1]*
           yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamu[mif2]*lamubar[mif3]*yT[fl1]*yTbar[fl1]*
           yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamu[mif2]*lamubar[mif3]*yT[fl1]*yTbar[fl1]*
           yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^2*lamu[mif2]*lamubar[mif3]*yT[fl1]*yTbar[fl1]*
           yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MS^4*lamu[mif2]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1]*yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamu[mif2]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1]*yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^4*lamu[mif2]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1]*yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MT^2*lamu[mif2]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl1]*yubar[mif1, mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MS^2*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3]*
           yubar[mif2, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*
           yu[mif2, mif3]*yubar[mif2, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (9*MT^2*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3]*
           yubar[mif2, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MT^2*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*
           yu[mif2, mif3]*yubar[mif2, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3]*
           yubar[mif2, mif2])/(128*(-MS^2 + MT^2)*Pi^2) + 
         (3*invepsilonbar*lamS[mif1, fl1]*lamu[mif3]*yT[fl1]*yu[mif2, mif3]*
           yubar[mif2, mif2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (3*MS^2*lamS[mif1, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3]*yubar[mif2, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lamS[mif1, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3]*yubar[mif2, mif2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (3*MT^2*lamS[mif1, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3]*yubar[mif2, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (lamS[mif1, fl1]*lamSbar[mif3, fl2]*yl[fl1, fl3]*ylbar[fl2, fl3]*
           yubar[mif3, mif2])/(64*MS^2*Pi^2) - 
         (5*lamS[mif1, fl1]*lamSbar[mif3, fl2]*yT[fl1]*yTbar[fl2]*
           yubar[mif3, mif2])/(128*MT^2*Pi^2) - 
         (5*invepsilonbar*lamS[mif1, fl1]*lamSbar[mif3, fl2]*yT[fl1]*
           yTbar[fl2]*yubar[mif3, mif2])/(64*MT^2*Pi^2) - 
         (15*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*yT[fl1]*yTbar[fl2]*
           yubar[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*invepsilonbar*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*yT[fl1]*
           yTbar[fl2]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (15*MT^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*yT[fl1]*yTbar[fl2]*
           yubar[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*invepsilonbar*MT^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*yT[fl1]*
           yTbar[fl2]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (5*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*yT[fl1]*yTbar[fl2]*
           yubar[mif3, mif2])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (5*invepsilonbar*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*yT[fl1]*
           yTbar[fl2]*yubar[mif3, mif2])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (5*lamS[mif1, fl1]*lamSbar[mif3, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2]*yubar[mif3, mif2])/(64*MT^2*Pi^2) + 
         (5*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (5*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2]*yubar[mif3, mif2])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (5*MT^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yTbar[fl2]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MS^4*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*yu[mif3, mif4]*
           yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MS^4*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*yu[mif3, mif4]*
           yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*yu[mif3, mif4]*
           yubar[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (21*MT^2*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*yu[mif3, mif4]*
           yubar[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*invepsilonbar*MT^2*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*yu[mif3, mif4]*
           yubar[mif3, mif2])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (3*invepsilonbar*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*yu[mif3, mif4]*
           yubar[mif3, mif2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (3*MS^4*lamS[mif1, fl1]*lamu[mif4]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamS[mif1, fl1]*lamu[mif4]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*lamS[mif1, fl1]*lamu[mif4]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (3*MT^4*lamS[mif1, fl1]*lamu[mif4]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^2*lamS[mif1, fl1]*lamu[mif4]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif3, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MS^4*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*invepsilonbar*MS^4*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (21*MS^2*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*invepsilonbar*MS^2*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^2*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*yubar[mif1, mif4]*
           yubar[mif3, mif2])/(128*(-MS^2 + MT^2)*Pi^2) + 
         (3*invepsilonbar*lamSbar[mif3, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (3*MS^4*lamSbar[mif3, fl1]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif4]*yubar[mif3, mif2])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (9*MS^2*lamSbar[mif3, fl1]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4]*
           yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lamSbar[mif3, fl1]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*
           yubar[mif1, mif4]*yubar[mif3, mif2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (3*MT^4*lamSbar[mif3, fl1]*lamubar[mif4]*Log[MT^2/\[Mu]^2]*
           yTbar[fl1]*yubar[mif1, mif4]*yubar[mif3, mif2])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (3*MT^2*lamSbar[mif3, fl1]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4]*
           yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (11*MS^6*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*yubar[mif1, mif5]*
           yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*invepsilonbar*MS^6*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^4*Pi^2) + 
         (11*MT^6*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*yubar[mif1, mif5]*
           yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*invepsilonbar*MT^6*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^4*Pi^2) - 
         (9*MS^4*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*yubar[mif1, mif5]*
           yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MS^4*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(16*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*MT^4*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*yubar[mif1, mif5]*
           yubar[mif3, mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*invepsilonbar*MT^4*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*yubar[mif1, mif5]*
           yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^2*lamu[mif4]*lamubar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^6*lamu[mif4]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*MS^4*lamu[mif4]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(16*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*MS^2*lamu[mif4]*lamubar[mif5]*Log[MS^2/\[Mu]^2]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MT^6*lamu[mif4]*lamubar[mif5]*Log[MT^2/\[Mu]^2]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*MT^4*lamu[mif4]*lamubar[mif5]*Log[MT^2/\[Mu]^2]*yu[mif3, mif4]*
           yubar[mif1, mif5]*yubar[mif3, mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (lamS[mif3, fl1]*lamSbar[mif4, fl1]*yu[mif3, mif1]*yubar[mif1, mif1]*
           yubar[mif4, mif2])/(128*MS^2*Pi^2) - 
         (lamS[mif1, fl1]*lamSbar[mif4, fl1]*yu[mif2, mif3]*yubar[mif2, mif2]*
           yubar[mif4, mif3])/(128*MS^2*Pi^2) + 
         (lamS[mif3, fl1]*lamSbar[mif5, fl1]*yu[mif3, mif4]*yubar[mif1, mif4]*
           yubar[mif5, mif2])/(128*MS^2*Pi^2) + 
         (lamS[mif1, fl1]*lamSbar[mif5, fl1]*yu[mif3, mif4]*yubar[mif3, mif2]*
           yubar[mif5, mif4])/(128*MS^2*Pi^2)), alphaOdHbar[mif1_, mif2_] -> 
       onelooporder*(-(g2^4*ydbar[mif1, mif2])/(40*MF^2*Pi^2) - 
         (g2^4*ydbar[mif1, mif2])/(320*MS^2*Pi^2) - (g2^4*ydbar[mif1, mif2])/
          (120*MT^2*Pi^2) + (lamS[mif3, fl1]*lamSbar[mif5, fl1]*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2])/
          (64*MS^2*Pi^2) - (lamS[mif1, fl1]*lamSbar[mif3, fl2]*
           ydbar[mif3, mif2]*yl[fl1, fl3]*ylbar[fl2, fl3])/(32*MS^2*Pi^2) + 
         (7*g2^2*ydbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) + 
         (g2^2*invepsilonbar*ydbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (96*MT^2*Pi^2) + (lam*ydbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/
          (8*MT^2*Pi^2) - (g2^2*Log[MT^2/\[Mu]^2]*ydbar[mif1, mif2]*yT[fl1]*
           yTbar[fl1])/(96*MT^2*Pi^2) - (ydbar[mif1, mif2]*yl[fl1, fl2]*
           ylbar[fl3, fl2]*yT[fl3]*yTbar[fl1])/(8*MT^2*Pi^2) - 
         (lamS[mif1, fl1]*lamSbar[mif3, fl2]*ydbar[mif3, mif2]*yT[fl1]*
           yTbar[fl2])/(32*MT^2*Pi^2) - (invepsilonbar*lamS[mif1, fl1]*
           lamSbar[mif3, fl2]*ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/
          (16*MT^2*Pi^2) - (3*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*
           ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (invepsilonbar*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*
           ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MT^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*ydbar[mif3, mif2]*yT[fl1]*
           yTbar[fl2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (invepsilonbar*MT^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*
           ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*ydbar[mif3, mif2]*yT[fl1]*
           yTbar[fl2])/(32*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (invepsilonbar*MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*
           ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*
           Pi^2) + (lamS[mif1, fl1]*lamSbar[mif3, fl2]*Log[MS^2/\[Mu]^2]*
           ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*MT^2*Pi^2) + 
         (MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*Log[MS^2/\[Mu]^2]*
           ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (MS^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*Log[MS^2/\[Mu]^2]*
           ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*MT^2*(-MS^2 + MT^2)*
           Pi^2) - (MT^2*lamS[mif1, fl1]*lamSbar[mif3, fl2]*Log[MT^2/\[Mu]^2]*
           ydbar[mif3, mif2]*yT[fl1]*yTbar[fl2])/(16*(-MS^2 + MT^2)^2*Pi^2) - 
         (13*ydbar[mif1, mif2]*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
          (96*MT^2*Pi^2)), alphaOeHbar[mif1_, mif2_] -> 
       (ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1])/(2*MT^2) + 
        onelooporder*(-(g2^4*ylbar[mif1, mif2])/(40*MF^2*Pi^2) - 
          (g2^4*ylbar[mif1, mif2])/(320*MS^2*Pi^2) - (g2^4*ylbar[mif1, mif2])/
           (120*MT^2*Pi^2) - (3*lamS[fl1, mif1]*lamSbar[fl2, mif3]*
            yd[fl1, fl3]*ydbar[fl2, fl3]*ylbar[mif3, mif2])/(32*MS^2*Pi^2) + 
          (3*lamS[fl1, mif3]*lamSbar[fl1, mif5]*yl[mif3, mif4]*
            ylbar[mif1, mif4]*ylbar[mif5, mif2])/(64*MS^2*Pi^2) + 
          (33*MF^6*yl[mif3, mif4]*ylbar[mif1, mif5]*ylbar[mif3, mif2]*
            yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^4*Pi^2) + 
          (9*invepsilonbar*MF^6*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^4*
            Pi^2) - (33*MS^6*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^4*
            Pi^2) - (9*invepsilonbar*MS^6*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^4*
            Pi^2) - (27*MF^4*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(64*(MF^2 - MS^2)^3*
            Pi^2) - (9*invepsilonbar*MF^4*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^3*
            Pi^2) - (27*MS^4*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^3*
            Pi^2) - (9*invepsilonbar*MS^4*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(16*(MF^2 - MS^2)^3*
            Pi^2) - (9*MS^2*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^2*
            Pi^2) - (9*invepsilonbar*MS^2*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^2*
            Pi^2) - (9*MF^6*Log[MF^2/\[Mu]^2]*yl[mif3, mif4]*
            ylbar[mif1, mif5]*ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/
           (32*(MF^2 - MS^2)^4*Pi^2) + (9*MF^4*Log[MF^2/\[Mu]^2]*
            yl[mif3, mif4]*ylbar[mif1, mif5]*ylbar[mif3, mif2]*yQ[mif5]*
            yQbar[mif4])/(32*(MF^2 - MS^2)^3*Pi^2) + 
          (9*MS^6*Log[MS^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif5]*
            ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/(32*(MF^2 - MS^2)^4*
            Pi^2) + (9*MS^4*Log[MS^2/\[Mu]^2]*yl[mif3, mif4]*
            ylbar[mif1, mif5]*ylbar[mif3, mif2]*yQ[mif5]*yQbar[mif4])/
           (16*(MF^2 - MS^2)^3*Pi^2) + (9*MS^2*Log[MS^2/\[Mu]^2]*
            yl[mif3, mif4]*ylbar[mif1, mif5]*ylbar[mif3, mif2]*yQ[mif5]*
            yQbar[mif4])/(32*(MF^2 - MS^2)^2*Pi^2) + 
          (7*g2^2*ylbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/(192*MT^2*Pi^2) + 
          (g2^2*invepsilonbar*ylbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (96*MT^2*Pi^2) + (lam*ylbar[mif1, mif2]*yT[fl1]*yTbar[fl1])/
           (8*MT^2*Pi^2) - (g2^2*Log[MT^2/\[Mu]^2]*ylbar[mif1, mif2]*yT[fl1]*
            yTbar[fl1])/(96*MT^2*Pi^2) + (9*yl[fl1, mif3]*ylbar[fl2, mif2]*
            ylbar[mif1, mif3]*yT[fl2]*yTbar[fl1])/(128*MT^2*Pi^2) + 
          (3*invepsilonbar*yl[fl1, mif3]*ylbar[fl2, mif2]*ylbar[mif1, mif3]*
            yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yl[fl1, mif3]*ylbar[fl2, mif2]*
            ylbar[mif1, mif3]*yT[fl2]*yTbar[fl1])/(64*MT^2*Pi^2) - 
          (yl[fl1, fl2]*ylbar[fl3, fl2]*ylbar[mif1, mif2]*yT[fl3]*yTbar[fl1])/
           (8*MT^2*Pi^2) + (yl[fl1, fl2]*ylbar[mif1, fl2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[fl1])/(16*MT^2*Pi^2) + 
          (invepsilonbar*yl[fl1, fl2]*ylbar[mif1, fl2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (Log[MT^2/\[Mu]^2]*yl[fl1, fl2]*ylbar[mif1, fl2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[fl1])/(32*MT^2*Pi^2) - 
          (13*ylbar[mif1, mif2]*yT[fl1]*yT[fl2]*yTbar[fl1]*yTbar[fl2])/
           (96*MT^2*Pi^2) + (g1^2*ylbar[fl1, mif2]*yT[fl1]*yTbar[mif1])/
           (32*MT^2*Pi^2) + (3*g1^2*invepsilonbar*ylbar[fl1, mif2]*yT[fl1]*
            yTbar[mif1])/(32*MT^2*Pi^2) + (lam*ylbar[fl1, mif2]*yT[fl1]*
            yTbar[mif1])/(8*MT^2*Pi^2) + (invepsilonbar*lam*ylbar[fl1, mif2]*
            yT[fl1]*yTbar[mif1])/(8*MT^2*Pi^2) - (3*g1^2*Log[MT^2/\[Mu]^2]*
            ylbar[fl1, mif2]*yT[fl1]*yTbar[mif1])/(32*MT^2*Pi^2) - 
          (lam*Log[MT^2/\[Mu]^2]*ylbar[fl1, mif2]*yT[fl1]*yTbar[mif1])/
           (8*MT^2*Pi^2) - (yl[mif3, fl1]*ylbar[fl2, fl1]*ylbar[mif3, mif2]*
            yT[fl2]*yTbar[mif1])/(64*MT^2*Pi^2) - 
          (9*lamS[fl1, MIF1]*lamSbar[fl1, mif3]*ylbar[mif3, mif2]*yT[MIF1]*
            yTbar[mif1])/(256*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl1, MIF1]*
            lamSbar[fl1, mif3]*ylbar[mif3, mif2]*yT[MIF1]*yTbar[mif1])/
           (128*MT^2*Pi^2) + (9*lamS[fl1, MIF1]*lamSbar[fl1, mif3]*
            Log[MS^2/\[Mu]^2]*ylbar[mif3, mif2]*yT[MIF1]*yTbar[mif1])/
           (128*MT^2*Pi^2) - (9*lamS[fl1, mif3]*lamSbar[fl1, MIF1]*
            ylbar[MIF1, mif2]*yT[mif3]*yTbar[mif1])/(256*MT^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif3]*lamSbar[fl1, MIF1]*
            ylbar[MIF1, mif2]*yT[mif3]*yTbar[mif1])/(128*MT^2*Pi^2) + 
          (9*lamS[fl1, mif3]*lamSbar[fl1, MIF1]*Log[MS^2/\[Mu]^2]*
            ylbar[MIF1, mif2]*yT[mif3]*yTbar[mif1])/(128*MT^2*Pi^2) - 
          (g1^2*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1])/(32*MT^2*Pi^2) - 
          (g2^2*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1])/(16*MT^2*Pi^2) - 
          (3*g1^2*invepsilonbar*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1])/
           (32*MT^2*Pi^2) - (3*g2^2*invepsilonbar*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(16*MT^2*Pi^2) + (3*lam*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(8*MT^2*Pi^2) + (invepsilonbar*lam*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(4*MT^2*Pi^2) + 
          (3*MF^3*YbridgeLbar*YbridgeR*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*invepsilonbar*MF^3*YbridgeLbar*YbridgeR*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*invepsilonbar*MF*MS^2*YbridgeLbar*YbridgeR*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF^3*YbridgeL*YbridgeRbar*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*invepsilonbar*MF^3*YbridgeL*YbridgeRbar*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*invepsilonbar*MF*MS^2*YbridgeL*YbridgeRbar*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (9*MF^4*YbridgeR*YbridgeRbar*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*invepsilonbar*MF^4*YbridgeR*YbridgeRbar*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(32*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*MS^4*YbridgeR*YbridgeRbar*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(64*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*invepsilonbar*MS^4*YbridgeR*YbridgeRbar*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(32*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MS^2*YbridgeR*YbridgeRbar*ylbar[mif3, mif2]*yT[mif3]*
            yTbar[mif1])/(16*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*invepsilonbar*MS^2*YbridgeR*YbridgeRbar*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*MF^3*YbridgeLbar*YbridgeR*Log[MF^2/\[Mu]^2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^3*YbridgeL*YbridgeRbar*Log[MF^2/\[Mu]^2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*Log[MF^2/\[Mu]^2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(32*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF*MS^2*YbridgeLbar*YbridgeR*Log[MS^2/\[Mu]^2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MF*MS^2*YbridgeL*YbridgeRbar*Log[MS^2/\[Mu]^2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^3*Pi^2) + 
          (3*MS^4*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(32*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MS^2*YbridgeR*YbridgeRbar*Log[MS^2/\[Mu]^2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (3*g1^2*Log[MT^2/\[Mu]^2]*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1])/
           (32*MT^2*Pi^2) + (3*g2^2*Log[MT^2/\[Mu]^2]*ylbar[mif3, mif2]*
            yT[mif3]*yTbar[mif1])/(16*MT^2*Pi^2) - 
          (lam*Log[MT^2/\[Mu]^2]*ylbar[mif3, mif2]*yT[mif3]*yTbar[mif1])/
           (4*MT^2*Pi^2) - (27*MF^4*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*
            yT[mif3]*yTbar[mif1])/(256*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (9*invepsilonbar*MF^4*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*
            yT[mif3]*yTbar[mif1])/(128*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*MF^2*MS^2*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*yT[mif3]*
            yTbar[mif1])/(16*(MF^2 - MS^2)^2*MT^2*Pi^2) + 
          (3*invepsilonbar*MF^2*MS^2*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*
            yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (21*MS^4*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*yT[mif3]*
            yTbar[mif1])/(256*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (15*invepsilonbar*MS^4*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*
            yT[mif3]*yTbar[mif1])/(128*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MS^2*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*yT[mif3]*
            yTbar[mif1])/(64*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (3*invepsilonbar*MS^2*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*
            yT[mif3]*yTbar[mif1])/(64*(MF^2 - MS^2)*MT^2*Pi^2) + 
          (9*MF^4*Log[MF^2/\[Mu]^2]*ylbar[mif3, MIF1]*yQ[MIF1]*yQbar[mif2]*
            yT[mif3]*yTbar[mif1])/(128*(MF^2 - MS^2)^2*MT^2*Pi^2) - 
          (3*MF^2*MS^2*Log[MS^2/\[Mu]^2]*ylbar[mif3, MIF1]*yQ[MIF1]*
            yQbar[mif2]*yT[mif3]*yTbar[mif1])/(16*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (15*MS^4*Log[MS^2/\[Mu]^2]*ylbar[mif3, MIF1]*yQ[MIF1]*
            yQbar[mif2]*yT[mif3]*yTbar[mif1])/(128*(MF^2 - MS^2)^2*MT^2*
            Pi^2) + (3*MS^2*Log[MS^2/\[Mu]^2]*ylbar[mif3, MIF1]*yQ[MIF1]*
            yQbar[mif2]*yT[mif3]*yTbar[mif1])/(64*(MF^2 - MS^2)*MT^2*Pi^2) - 
          (11*ylbar[mif3, mif2]*yT[fl1]*yT[mif3]*yTbar[fl1]*yTbar[mif1])/
           (128*MT^2*Pi^2) - (9*invepsilonbar*ylbar[mif3, mif2]*yT[fl1]*
            yT[mif3]*yTbar[fl1]*yTbar[mif1])/(64*MT^2*Pi^2) + 
          (9*Log[MT^2/\[Mu]^2]*ylbar[mif3, mif2]*yT[fl1]*yT[mif3]*yTbar[fl1]*
            yTbar[mif1])/(64*MT^2*Pi^2) - (9*lamS[fl1, mif1]*
            lamSbar[fl1, MIF1]*ylbar[mif3, mif2]*yT[mif3]*yTbar[MIF1])/
           (256*MT^2*Pi^2) - (9*invepsilonbar*lamS[fl1, mif1]*
            lamSbar[fl1, MIF1]*ylbar[mif3, mif2]*yT[mif3]*yTbar[MIF1])/
           (128*MT^2*Pi^2) + (9*lamS[fl1, mif1]*lamSbar[fl1, MIF1]*
            Log[MS^2/\[Mu]^2]*ylbar[mif3, mif2]*yT[mif3]*yTbar[MIF1])/
           (128*MT^2*Pi^2) - (9*ylbar[mif3, mif2]*yT[MIF1]*yT[mif3]*
            yTbar[mif1]*yTbar[MIF1])/(128*MT^2*Pi^2) - 
          (3*invepsilonbar*ylbar[mif3, mif2]*yT[MIF1]*yT[mif3]*yTbar[mif1]*
            yTbar[MIF1])/(64*MT^2*Pi^2) - (9*muH^2*ylbar[mif3, mif2]*yT[MIF1]*
            yT[mif3]*yTbar[mif1]*yTbar[MIF1])/(64*MT^4*Pi^2) - 
          (3*invepsilonbar*muH^2*ylbar[mif3, mif2]*yT[MIF1]*yT[mif3]*
            yTbar[mif1]*yTbar[MIF1])/(32*MT^4*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*ylbar[mif3, mif2]*yT[MIF1]*yT[mif3]*
            yTbar[mif1]*yTbar[MIF1])/(64*MT^2*Pi^2) + 
          (3*muH^2*Log[MT^2/\[Mu]^2]*ylbar[mif3, mif2]*yT[MIF1]*yT[mif3]*
            yTbar[mif1]*yTbar[MIF1])/(32*MT^4*Pi^2) + 
          (yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*yT[mif5]*
            yTbar[mif3])/(32*MT^2*Pi^2) - (9*ylbar[MIF1, mif2]*yT[MIF1]*
            yT[mif3]*yTbar[mif1]*yTbar[mif3])/(256*MT^2*Pi^2) - 
          (3*invepsilonbar*ylbar[MIF1, mif2]*yT[MIF1]*yT[mif3]*yTbar[mif1]*
            yTbar[mif3])/(128*MT^2*Pi^2) - (9*muH^2*ylbar[MIF1, mif2]*
            yT[MIF1]*yT[mif3]*yTbar[mif1]*yTbar[mif3])/(128*MT^4*Pi^2) - 
          (3*invepsilonbar*muH^2*ylbar[MIF1, mif2]*yT[MIF1]*yT[mif3]*
            yTbar[mif1]*yTbar[mif3])/(64*MT^4*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*ylbar[MIF1, mif2]*yT[MIF1]*yT[mif3]*
            yTbar[mif1]*yTbar[mif3])/(128*MT^2*Pi^2) + 
          (3*muH^2*Log[MT^2/\[Mu]^2]*ylbar[MIF1, mif2]*yT[MIF1]*yT[mif3]*
            yTbar[mif1]*yTbar[mif3])/(64*MT^4*Pi^2) + 
          (3*lamS[fl1, mif1]*lamu[fl2]*ylbar[mif3, mif2]*yT[mif3]*
            yu[fl1, fl2])/(32*MT^2*Pi^2) + (3*invepsilonbar*lamS[fl1, mif1]*
            lamu[fl2]*ylbar[mif3, mif2]*yT[mif3]*yu[fl1, fl2])/
           (32*MT^2*Pi^2) - (3*lamS[fl1, mif1]*lamu[fl2]*Log[MS^2/\[Mu]^2]*
            ylbar[mif3, mif2]*yT[mif3]*yu[fl1, fl2])/(32*MT^2*Pi^2) + 
          (3*lamSbar[fl1, mif3]*lamubar[fl2]*ylbar[mif3, mif2]*yTbar[mif1]*
            yubar[fl1, fl2])/(32*MT^2*Pi^2) + 
          (3*invepsilonbar*lamSbar[fl1, mif3]*lamubar[fl2]*ylbar[mif3, mif2]*
            yTbar[mif1]*yubar[fl1, fl2])/(32*MT^2*Pi^2) - 
          (3*lamSbar[fl1, mif3]*lamubar[fl2]*Log[MS^2/\[Mu]^2]*
            ylbar[mif3, mif2]*yTbar[mif1]*yubar[fl1, fl2])/(32*MT^2*Pi^2) - 
          (3*lamS[fl1, mif1]*lamSbar[fl2, mif3]*ylbar[mif3, mif2]*
            yu[fl1, fl3]*yubar[fl2, fl3])/(64*MS^2*Pi^2)), 
      alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*MF^2*MT^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 216*g3^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          48*g1^4*MF^2*MS^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 2*g1^4*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g3^4*MF^2*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          256*g1^4*MS^2*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 144*g3^4*MS^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 125*g1^2*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 
          60*g3^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] - 135*g1^2*iCPV^2*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 
          180*g1^2*invepsilonbar*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1] + 90*g3^2*MF^2*MT^2*
           KroneckerDelta[mif2, mif3]*lamS[mif4, fl1]*lamSbar[mif1, fl1] + 
          90*g3^2*MF^2*MT^2*KroneckerDelta[mif1, mif4]*lamS[mif2, fl1]*
           lamSbar[mif3, fl1] - 125*g1^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           lamS[mif4, fl1]*lamSbar[mif3, fl1] - 60*g3^2*MF^2*MT^2*
           KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*lamSbar[mif3, fl1] - 
          135*g1^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           lamS[mif4, fl1]*lamSbar[mif3, fl1] - 180*g1^2*invepsilonbar*MF^2*
           MT^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
           lamSbar[mif3, fl1] - 1215*MF^2*MT^2*lamS[mif2, fl1]*
           lamS[mif4, fl2]*lamSbar[mif1, fl2]*lamSbar[mif3, fl1] - 
          1215*MF^2*MT^2*lamS[mif2, fl2]*lamS[mif4, fl1]*lamSbar[mif1, fl1]*
           lamSbar[mif3, fl2] + 180*g1^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2] + 
          180*g1^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
           lamSbar[mif3, fl1]*Log[MS^2/\[Mu]^2]))/(69120*MF^2*MS^2*MT^2*
         Pi^2), alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g3^4*MF^2*MT^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 24*g3^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          32*g2^4*MF^2*MS^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 12*g2^4*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 96*g2^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          25*g2^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] + 15*g2^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif3, 
            mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] + 20*g2^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] + 10*g3^2*MF^2*MT^2*KroneckerDelta[mif2, mif3]*
           lamS[mif4, fl1]*lamSbar[mif1, fl1] + 10*g3^2*MF^2*MT^2*
           KroneckerDelta[mif1, mif4]*lamS[mif2, fl1]*lamSbar[mif3, fl1] + 
          25*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
           lamSbar[mif3, fl1] + 15*g2^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif1, 
            mif2]*lamS[mif4, fl1]*lamSbar[mif3, fl1] + 20*g2^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
           lamSbar[mif3, fl1] - 15*MF^2*MT^2*lamS[mif2, fl1]*lamS[mif4, fl2]*
           lamSbar[mif1, fl2]*lamSbar[mif3, fl1] - 15*MF^2*MT^2*
           lamS[mif2, fl2]*lamS[mif4, fl1]*lamSbar[mif1, fl1]*
           lamSbar[mif3, fl2] - 20*g2^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2] - 
          20*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
           lamSbar[mif3, fl1]*Log[MS^2/\[Mu]^2]))/(7680*MF^2*MS^2*MT^2*Pi^2), 
      alphaOuu[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (160*MF^2*Pi^2) - (g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3])/(1280*MS^2*Pi^2) - 
         (8*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (135*MF^2*Pi^2) + (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(480*MF^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (2160*MS^2*Pi^2) + (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(3840*MS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (90*MT^2*Pi^2) + (11*g1^2*MS^6*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2])/(864*(-MS^2 + MT^2)^4*Pi^2) - 
         (11*g3^2*MS^6*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (2304*(-MS^2 + MT^2)^4*Pi^2) + (g1^2*invepsilonbar*MS^6*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (144*(-MS^2 + MT^2)^4*Pi^2) - (g3^2*invepsilonbar*MS^6*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (384*(-MS^2 + MT^2)^4*Pi^2) - (11*g1^2*MT^6*KroneckerDelta[mif3, 
            mif4]*lamu[mif1]*lamubar[mif2])/(864*(-MS^2 + MT^2)^4*Pi^2) + 
         (11*g3^2*MT^6*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (2304*(-MS^2 + MT^2)^4*Pi^2) - (g1^2*invepsilonbar*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (144*(-MS^2 + MT^2)^4*Pi^2) + (g3^2*invepsilonbar*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (384*(-MS^2 + MT^2)^4*Pi^2) - (g1^2*MS^4*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g3^2*MS^4*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (256*(-MS^2 + MT^2)^3*Pi^2) + (3*g1^2*iCPV^2*MS^4*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (96*(-MS^2 + MT^2)^3*Pi^2) - (g3^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (3*g1^2*MT^4*KroneckerDelta[mif3, 
            mif4]*lamu[mif1]*lamubar[mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MT^4*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*MT^4*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MT^4*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2])/
          (24*(-MS^2 + MT^2)^2*Pi^2) - (g3^2*MS^2*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2])/(24*(-MS^2 + MT^2)^2*Pi^2) - 
         (g3^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*MT^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MT^2*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (7*g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2])/(288*(-MS^2 + MT^2)*Pi^2) - 
         (g3^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2])/(384*(-MS^2 + MT^2)*Pi^2) + 
         (11*g3^2*MS^6*KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2])/
          (768*(-MS^2 + MT^2)^4*Pi^2) + (g3^2*invepsilonbar*MS^6*
           KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2])/
          (128*(-MS^2 + MT^2)^4*Pi^2) - (11*g3^2*MT^6*KroneckerDelta[mif1, 
            mif4]*lamu[mif3]*lamubar[mif2])/(768*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*MT^6*KroneckerDelta[mif1, mif4]*lamu[mif3]*
           lamubar[mif2])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (9*g3^2*MS^4*KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2])/
          (256*(-MS^2 + MT^2)^3*Pi^2) + (3*g3^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*g3^2*MS^2*KroneckerDelta[mif1, 
            mif4]*lamu[mif3]*lamubar[mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif4]*lamu[mif3]*
           lamubar[mif2])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*lamu[mif3]*
           lamubar[mif2])/(128*(-MS^2 + MT^2)*Pi^2) + 
         (11*g3^2*MS^6*KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4])/
          (768*(-MS^2 + MT^2)^4*Pi^2) + (g3^2*invepsilonbar*MS^6*
           KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^4*Pi^2) - (11*g3^2*MT^6*KroneckerDelta[mif2, 
            mif3]*lamu[mif1]*lamubar[mif4])/(768*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*MT^6*KroneckerDelta[mif2, mif3]*lamu[mif1]*
           lamubar[mif4])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (9*g3^2*MS^4*KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4])/
          (256*(-MS^2 + MT^2)^3*Pi^2) + (3*g3^2*invepsilonbar*MS^4*
           KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*g3^2*MS^2*KroneckerDelta[mif2, 
            mif3]*lamu[mif1]*lamubar[mif4])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*MS^2*KroneckerDelta[mif2, mif3]*lamu[mif1]*
           lamubar[mif4])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*lamu[mif1]*
           lamubar[mif4])/(128*(-MS^2 + MT^2)*Pi^2) + 
         (11*g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (864*(-MS^2 + MT^2)^4*Pi^2) - (11*g3^2*MS^6*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4])/(2304*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(144*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(384*(-MS^2 + MT^2)^4*Pi^2) - 
         (11*g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (864*(-MS^2 + MT^2)^4*Pi^2) + (11*g3^2*MT^6*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4])/(2304*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(144*(-MS^2 + MT^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(384*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g3^2*MS^4*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4])/(256*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(96*(-MS^2 + MT^2)^3*Pi^2) - 
         (g3^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1^2*iCPV^2*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) + (g1^2*invepsilonbar*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (g1^2*iCPV^2*invepsilonbar*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (g1^2*MS^2*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(24*(-MS^2 + MT^2)^2*Pi^2) - 
         (g3^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^2*Pi^2) + (g1^2*iCPV^2*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (32*(-MS^2 + MT^2)^2*Pi^2) - (g1^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (24*(-MS^2 + MT^2)^2*Pi^2) - (g3^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^2*Pi^2) + (g1^2*iCPV^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (32*(-MS^2 + MT^2)^2*Pi^2) + (g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MT^2*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (7*g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(288*(-MS^2 + MT^2)*Pi^2) - 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(384*(-MS^2 + MT^2)*Pi^2) + 
         (9*MS^4*lamu[mif1]*lamu[mif3]*lamubar[mif2]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[mif1]*
           lamu[mif3]*lamubar[mif2]*lamubar[mif4])/(64*(-MS^2 + MT^2)^3*
           Pi^2) - (9*MT^4*lamu[mif1]*lamu[mif3]*lamubar[mif2]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MT^4*lamu[mif1]*
           lamu[mif3]*lamubar[mif2]*lamubar[mif4])/(64*(-MS^2 + MT^2)^3*
           Pi^2) + (3*MS^2*lamu[mif1]*lamu[mif3]*lamubar[mif2]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[mif1]*
           lamu[mif3]*lamubar[mif2]*lamubar[mif4])/(64*(-MS^2 + MT^2)^2*
           Pi^2) + (3*MT^2*lamu[mif1]*lamu[mif3]*lamubar[mif2]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamu[mif1]*
           lamu[mif3]*lamubar[mif2]*lamubar[mif4])/(64*(-MS^2 + MT^2)^2*
           Pi^2) - (g1^2*MS^6*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2])/(144*(-MS^2 + MT^2)^4*Pi^2) + 
         (g3^2*MS^6*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(384*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*MS^4*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)^3*Pi^2) + 
         (g3^2*MS^4*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MS^4*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(24*(-MS^2 + MT^2)^2*Pi^2) + 
         (g3^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(288*(-MS^2 + MT^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(384*(-MS^2 + MT^2)*Pi^2) - 
         (g3^2*MS^6*KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*g3^2*MS^4*KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g3^2*MS^2*KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (g3^2*MS^6*KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*g3^2*MS^4*KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g3^2*MS^2*KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(144*(-MS^2 + MT^2)^4*Pi^2) + 
         (g3^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(384*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)^3*Pi^2) + 
         (g3^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(24*(-MS^2 + MT^2)^2*Pi^2) + 
         (g3^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(288*(-MS^2 + MT^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(384*(-MS^2 + MT^2)*Pi^2) - 
         (3*MS^4*lamu[mif1]*lamu[mif3]*lamubar[mif2]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamu[mif1]*lamu[mif3]*lamubar[mif2]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*MT^6*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2])/(144*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*MT^6*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2])/(384*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MT^4*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MT^4*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MT^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2])/(48*(-MS^2 + MT^2)*Pi^2) + 
         (g3^2*MT^6*KroneckerDelta[mif1, mif4]*lamu[mif3]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (g3^2*MT^6*KroneckerDelta[mif2, mif3]*lamu[mif1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(144*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(384*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(48*(-MS^2 + MT^2)*Pi^2) + 
         (3*MT^4*lamu[mif1]*lamu[mif3]*lamubar[mif2]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MT^2*lamu[mif1]*lamu[mif3]*lamubar[mif2]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2)), 
      alphaOdd[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (160*MF^2*Pi^2) - (g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3])/(1280*MS^2*Pi^2) - 
         (2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (135*MF^2*Pi^2) + (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(480*MF^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (8640*MS^2*Pi^2) + (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(3840*MS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (360*MT^2*Pi^2)), alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(96*g1^4*MF^2*MS^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 380*g1^4*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          512*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 560*g1^4*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2048*g1^4*MS^8*MT^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          360*g1^4*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3072*g1^4*MS^6*MT^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          80*g1^4*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2048*g1^4*MS^4*MT^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          4*g1^4*MF^2*MT^10*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 512*g1^4*MS^2*MT^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 115*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2] + 
          135*g1^2*iCPV^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2] - 585*g1^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2] - 
          135*g1^2*iCPV^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2] + 765*g1^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2] - 
          135*g1^2*iCPV^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2] - 295*g1^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2] + 
          135*g1^2*iCPV^2*MF^2*MS^2*MT^8*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2] - 180*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2] + 540*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, 
            mif4]*lamu[mif1]*lamubar[mif2]*Log[MS^2/\[Mu]^2] - 
          270*g1^2*iCPV^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2]*Log[MS^2/\[Mu]^2] - 270*g1^2*MF^2*MS^4*
           MT^6*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2] + 270*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MS^2/\[Mu]^2] - 30*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif3, 
            mif4]*lamu[mif1]*lamubar[mif2]*Log[MS^2/\[Mu]^2] + 
          180*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2]*Log[MT^2/\[Mu]^2] - 540*g1^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2] + 270*g1^2*iCPV^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2] + 270*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, 
            mif4]*lamu[mif1]*lamubar[mif2]*Log[MT^2/\[Mu]^2] - 
          270*g1^2*iCPV^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2]*Log[MT^2/\[Mu]^2] + 30*g1^2*MF^2*MS^2*
           MT^8*KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]))/(8640*MF^2*MS^2*MT^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g3^4*MF^2*MS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 24*g3^4*MS^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 12*g3^4*MF^2*MS^6*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          96*g3^4*MS^8*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 18*g3^4*MF^2*MS^4*MT^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 144*g3^4*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g3^4*MF^2*MS^2*MT^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 96*g3^4*MS^4*MT^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          3*g3^4*MF^2*MT^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 24*g3^4*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 10*g3^2*MF^2*MS^8*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2] - 
          45*g3^2*MF^2*MS^6*MT^2*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2] + 90*g3^2*MF^2*MS^4*MT^4*KroneckerDelta[mif3, mif4]*
           lamu[mif1]*lamubar[mif2] - 55*g3^2*MF^2*MS^2*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2] - 
          30*g3^2*MF^2*MS^2*MT^6*KroneckerDelta[mif3, mif4]*lamu[mif1]*
           lamubar[mif2]*Log[MS^2/\[Mu]^2] + 30*g3^2*MF^2*MS^2*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]))/(960*MF^2*MS^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-96*g1^4*MF^2*MS^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 380*g1^4*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          512*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 560*g1^4*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 2048*g1^4*MS^8*MT^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          360*g1^4*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3072*g1^4*MS^6*MT^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          80*g1^4*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 2048*g1^4*MS^4*MT^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          4*g1^4*MF^2*MT^10*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 512*g1^4*MS^2*MT^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 250*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 
          270*g1^2*iCPV^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1] - 360*g1^2*invepsilonbar*MF^2*
           MS^8*MT^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] + 1000*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, 
            mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] + 1080*g1^2*iCPV^2*MF^2*
           MS^6*MT^4*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] + 1440*g1^2*invepsilonbar*MF^2*MS^6*MT^4*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 
          1500*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] - 1620*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 
          2160*g1^2*invepsilonbar*MF^2*MS^4*MT^6*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1] + 1000*g1^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] + 
          1080*g1^2*iCPV^2*MF^2*MS^2*MT^8*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1] + 1440*g1^2*invepsilonbar*MF^2*
           MS^2*MT^8*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] - 250*g1^2*MF^2*MT^10*KroneckerDelta[mif3, 
            mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 270*g1^2*iCPV^2*MF^2*
           MT^10*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] - 360*g1^2*invepsilonbar*MF^2*MT^10*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 
          115*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4] - 135*g1^2*iCPV^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4] + 
          585*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4] + 135*g1^2*iCPV^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4] - 
          765*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4] + 135*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4] + 
          295*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4] - 135*g1^2*iCPV^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4] - 
          270*MF^2*MS^8*MT^2*lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*
           lamubar[mif4] + 810*MF^2*MS^6*MT^4*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4] - 810*MF^2*MS^4*MT^6*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4] + 
          270*MF^2*MS^2*MT^8*lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*
           lamubar[mif4] + 360*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2] - 
          1440*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2] + 2160*g1^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1]*
           Log[MS^2/\[Mu]^2] - 1440*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif3, 
            mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2] + 
          360*g1^2*MF^2*MT^10*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2] + 180*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2] - 540*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2] + 
          270*g1^2*iCPV^2*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2] + 270*g1^2*MF^2*MS^4*
           MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2] - 270*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2] + 30*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2] + 
          270*MF^2*MS^6*MT^4*lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2] - 540*MF^2*MS^4*MT^6*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2] + 270*MF^2*MS^2*MT^8*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2] - 
          180*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2] + 540*g1^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2] - 270*g1^2*iCPV^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2] - 270*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4]*Log[MT^2/\[Mu]^2] + 
          270*g1^2*iCPV^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4]*Log[MT^2/\[Mu]^2] - 30*g1^2*MF^2*MS^2*
           MT^8*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2] - 270*MF^2*MS^6*MT^4*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4]*Log[MT^2/\[Mu]^2] + 
          540*MF^2*MS^4*MT^6*lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2] - 270*MF^2*MS^2*MT^8*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2] - 270*MF^2*MS^8*MT^2*lamS[mif2, fl1]*lamu[mif3]*
           yT[fl1]*yu[mif1, mif4] + 810*MF^2*MS^6*MT^4*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif4] - 810*MF^2*MS^4*MT^6*
           lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif4] + 
          270*MF^2*MS^2*MT^8*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*
           yu[mif1, mif4] + 270*MF^2*MS^8*MT^2*lamS[mif2, fl1]*lamu[mif3]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4] - 540*MF^2*MS^6*MT^4*
           lamS[mif2, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif4] + 270*MF^2*MS^4*MT^6*lamS[mif2, fl1]*lamu[mif3]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4] - 270*MF^2*MS^8*MT^2*
           lamS[mif2, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif4] + 540*MF^2*MS^6*MT^4*lamS[mif2, fl1]*lamu[mif3]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4] - 270*MF^2*MS^4*MT^6*
           lamS[mif2, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif1, mif4] - 270*MF^2*MS^8*MT^2*lamSbar[mif1, fl1]*
           lamubar[mif4]*yTbar[fl1]*yubar[mif2, mif3] + 810*MF^2*MS^6*MT^4*
           lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*yubar[mif2, mif3] - 
          810*MF^2*MS^4*MT^6*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif2, mif3] + 270*MF^2*MS^2*MT^8*lamSbar[mif1, fl1]*
           lamubar[mif4]*yTbar[fl1]*yubar[mif2, mif3] + 270*MF^2*MS^8*MT^2*
           lamSbar[mif1, fl1]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*
           yubar[mif2, mif3] - 540*MF^2*MS^6*MT^4*lamSbar[mif1, fl1]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] + 
          270*MF^2*MS^4*MT^6*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] - 
          270*MF^2*MS^8*MT^2*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] + 
          540*MF^2*MS^6*MT^4*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] - 
          270*MF^2*MS^4*MT^6*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] - 
          180*MF^2*MS^10*yT[fl1]*yTbar[fl1]*yu[mif1, mif4]*
           yubar[mif2, mif3] + 720*MF^2*MS^8*MT^2*yT[fl1]*yTbar[fl1]*
           yu[mif1, mif4]*yubar[mif2, mif3] - 1080*MF^2*MS^6*MT^4*yT[fl1]*
           yTbar[fl1]*yu[mif1, mif4]*yubar[mif2, mif3] + 720*MF^2*MS^4*MT^6*
           yT[fl1]*yTbar[fl1]*yu[mif1, mif4]*yubar[mif2, mif3] - 
          180*MF^2*MS^2*MT^8*yT[fl1]*yTbar[fl1]*yu[mif1, mif4]*
           yubar[mif2, mif3]))/(17280*MF^2*MS^2*MT^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g3^4*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 24*g3^4*MS^10*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g3^4*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 96*g3^4*MS^8*MT^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g3^4*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 144*g3^4*MS^6*MT^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g3^4*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 96*g3^4*MS^4*MT^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          3*g3^4*MF^2*MT^10*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 24*g3^4*MS^2*MT^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 10*g3^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 
          40*g3^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] + 60*g3^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, 
            mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] - 40*g3^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1] + 
          10*g3^2*MF^2*MT^10*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1] + 10*g3^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4] - 45*g3^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4] + 
          90*g3^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4] - 55*g3^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4] - 90*MF^2*MS^8*MT^2*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4] + 270*MF^2*MS^6*MT^4*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4] - 
          270*MF^2*MS^4*MT^6*lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*
           lamubar[mif4] + 90*MF^2*MS^2*MT^8*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4] - 30*g3^2*MF^2*MS^2*
           MT^8*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2] + 90*MF^2*MS^6*MT^4*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2] - 
          180*MF^2*MS^4*MT^6*lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2] + 90*MF^2*MS^2*MT^8*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2] + 30*g3^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4]*Log[MT^2/\[Mu]^2] - 
          90*MF^2*MS^6*MT^4*lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2] + 180*MF^2*MS^4*MT^6*
           lamS[mif2, fl1]*lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2] - 90*MF^2*MS^2*MT^8*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*lamu[mif3]*lamubar[mif4]*Log[MT^2/\[Mu]^2] - 
          90*MF^2*MS^8*MT^2*lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*
           yu[mif1, mif4] + 270*MF^2*MS^6*MT^4*lamS[mif2, fl1]*lamu[mif3]*
           yT[fl1]*yu[mif1, mif4] - 270*MF^2*MS^4*MT^6*lamS[mif2, fl1]*
           lamu[mif3]*yT[fl1]*yu[mif1, mif4] + 90*MF^2*MS^2*MT^8*
           lamS[mif2, fl1]*lamu[mif3]*yT[fl1]*yu[mif1, mif4] + 
          90*MF^2*MS^8*MT^2*lamS[mif2, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yu[mif1, mif4] - 180*MF^2*MS^6*MT^4*lamS[mif2, fl1]*
           lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4] + 
          90*MF^2*MS^4*MT^6*lamS[mif2, fl1]*lamu[mif3]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yu[mif1, mif4] - 90*MF^2*MS^8*MT^2*lamS[mif2, fl1]*
           lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4] + 
          180*MF^2*MS^6*MT^4*lamS[mif2, fl1]*lamu[mif3]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yu[mif1, mif4] - 90*MF^2*MS^4*MT^6*lamS[mif2, fl1]*
           lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif1, mif4] - 
          90*MF^2*MS^8*MT^2*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif2, mif3] + 270*MF^2*MS^6*MT^4*lamSbar[mif1, fl1]*
           lamubar[mif4]*yTbar[fl1]*yubar[mif2, mif3] - 270*MF^2*MS^4*MT^6*
           lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*yubar[mif2, mif3] + 
          90*MF^2*MS^2*MT^8*lamSbar[mif1, fl1]*lamubar[mif4]*yTbar[fl1]*
           yubar[mif2, mif3] + 90*MF^2*MS^8*MT^2*lamSbar[mif1, fl1]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] - 
          180*MF^2*MS^6*MT^4*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] + 
          90*MF^2*MS^4*MT^6*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] - 
          90*MF^2*MS^8*MT^2*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] + 
          180*MF^2*MS^6*MT^4*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] - 
          90*MF^2*MS^4*MT^6*lamSbar[mif1, fl1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif2, mif3] - 
          60*MF^2*MS^10*yT[fl1]*yTbar[fl1]*yu[mif1, mif4]*yubar[mif2, mif3] + 
          240*MF^2*MS^8*MT^2*yT[fl1]*yTbar[fl1]*yu[mif1, mif4]*
           yubar[mif2, mif3] - 360*MF^2*MS^6*MT^4*yT[fl1]*yTbar[fl1]*
           yu[mif1, mif4]*yubar[mif2, mif3] + 240*MF^2*MS^4*MT^6*yT[fl1]*
           yTbar[fl1]*yu[mif1, mif4]*yubar[mif2, mif3] - 60*MF^2*MS^2*MT^8*
           yT[fl1]*yTbar[fl1]*yu[mif1, mif4]*yubar[mif2, mif3]))/
        (960*MF^2*MS^2*MT^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (135*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(8640*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (360*MT^2*Pi^2) + (25*g1^2*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1])/(3456*MS^2*Pi^2) + 
         (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1])/(128*MS^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1])/(96*MS^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1]*
           Log[MS^2/\[Mu]^2])/(96*MS^2*Pi^2) - 
         (yd[mif1, mif4]*ydbar[mif2, mif3]*yT[fl1]*yTbar[fl1])/
          (96*MT^2*Pi^2)), alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
             mif4])/(40*MF^2*Pi^2) - (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(320*MS^2*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1])/
          (96*MS^2*Pi^2) - (yd[mif1, mif4]*ydbar[mif2, mif3]*yT[fl1]*
           yTbar[fl1])/(16*MT^2*Pi^2)), alphaOquqd1[mif1_, mif2_, mif3_, 
        mif4_] -> (onelooporder*(3*MS^2*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*
           yd[mif3, mif4]*yTbar[fl1] - 3*MT^4*lamSbar[mif1, fl1]*
           lamubar[mif2]*yd[mif3, mif4]*yTbar[fl1] - 3*MS^2*MT^2*
           lamSbar[mif1, fl1]*lamubar[mif2]*Log[MS^2/\[Mu]^2]*yd[mif3, mif4]*
           yTbar[fl1] + 3*MS^2*MT^2*lamSbar[mif1, fl1]*lamubar[mif2]*
           Log[MT^2/\[Mu]^2]*yd[mif3, mif4]*yTbar[fl1] + 
          2*MS^4*yd[mif3, mif4]*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] - 
          4*MS^2*MT^2*yd[mif3, mif4]*yT[fl1]*yTbar[fl1]*yu[mif1, mif2] + 
          2*MT^4*yd[mif3, mif4]*yT[fl1]*yTbar[fl1]*yu[mif1, mif2]))/
        (32*MT^2*(-MS^2 + MT^2)^2*Pi^2), alphaOquqd8[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOll[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-64*g2^4*MF^2*MS^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 24*g2^4*MF^2*MT^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          192*g2^4*MS^2*MT^2*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] - 48*g1^4*MF^2*MS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 32*g2^4*MF^2*MS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          2*g1^4*MF^2*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g2^4*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 256*g1^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          96*g2^4*MS^2*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 15*g1^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[fl1, mif2]*lamSbar[fl1, mif1] - 75*g2^2*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif1] - 
          45*g1^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1] - 45*g2^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif3, 
            mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif1] - 60*g1^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1] - 60*g2^2*invepsilonbar*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif1] + 
          150*g2^2*MF^2*MT^2*KroneckerDelta[mif2, mif3]*lamS[fl1, mif4]*
           lamSbar[fl1, mif1] + 90*g2^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif2, 
            mif3]*lamS[fl1, mif4]*lamSbar[fl1, mif1] + 120*g2^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif2, mif3]*lamS[fl1, mif4]*
           lamSbar[fl1, mif1] + 150*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif4]*
           lamS[fl1, mif2]*lamSbar[fl1, mif3] + 90*g2^2*iCPV^2*MF^2*MT^2*
           KroneckerDelta[mif1, mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif3] + 
          120*g2^2*invepsilonbar*MF^2*MT^2*KroneckerDelta[mif1, mif4]*
           lamS[fl1, mif2]*lamSbar[fl1, mif3] - 15*g1^2*MF^2*MT^2*
           KroneckerDelta[mif1, mif2]*lamS[fl1, mif4]*lamSbar[fl1, mif3] - 
          75*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[fl1, mif4]*
           lamSbar[fl1, mif3] - 45*g1^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif1, 
            mif2]*lamS[fl1, mif4]*lamSbar[fl1, mif3] - 45*g2^2*iCPV^2*MF^2*
           MT^2*KroneckerDelta[mif1, mif2]*lamS[fl1, mif4]*
           lamSbar[fl1, mif3] - 60*g1^2*invepsilonbar*MF^2*MT^2*
           KroneckerDelta[mif1, mif2]*lamS[fl1, mif4]*lamSbar[fl1, mif3] - 
          60*g2^2*invepsilonbar*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           lamS[fl1, mif4]*lamSbar[fl1, mif3] - 360*MF^2*MT^2*lamS[fl1, mif2]*
           lamS[fl2, mif4]*lamSbar[fl1, mif3]*lamSbar[fl2, mif1] - 
          360*MF^2*MT^2*lamS[fl1, mif4]*lamS[fl2, mif2]*lamSbar[fl1, mif1]*
           lamSbar[fl2, mif3] - 180*MF^2*MT^2*lamS[fl1, mif2]*lamS[fl2, mif4]*
           lamSbar[fl1, mif1]*lamSbar[fl2, mif3] + 60*g1^2*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif1]*
           Log[MS^2/\[Mu]^2] + 60*g2^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[fl1, mif2]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2] - 
          120*g2^2*MF^2*MT^2*KroneckerDelta[mif2, mif3]*lamS[fl1, mif4]*
           lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2] - 120*g2^2*MF^2*MT^2*
           KroneckerDelta[mif1, mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif3]*
           Log[MS^2/\[Mu]^2] + 60*g1^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           lamS[fl1, mif4]*lamSbar[fl1, mif3]*Log[MS^2/\[Mu]^2] + 
          60*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[fl1, mif4]*
           lamSbar[fl1, mif3]*Log[MS^2/\[Mu]^2] + 215*g1^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*yT[mif1]*yTbar[mif2] - 
          125*g2^2*MF^2*MS^2*KroneckerDelta[mif3, mif4]*yT[mif1]*
           yTbar[mif2] - 90*g1^2*iCPV^2*MF^2*MS^2*KroneckerDelta[mif3, mif4]*
           yT[mif1]*yTbar[mif2] + 60*g2^2*iCPV^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*yT[mif1]*yTbar[mif2] + 
          30*g1^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif3, mif4]*yT[mif1]*
           yTbar[mif2] - 10*g2^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif3, 
            mif4]*yT[mif1]*yTbar[mif2] - 30*g1^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*yT[mif1]*
           yTbar[mif2] + 10*g2^2*MF^2*MS^2*KroneckerDelta[mif3, mif4]*
           Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2] + 180*MF^2*MS^2*
           yl[mif3, fl1]*ylbar[mif4, fl1]*yT[mif1]*yTbar[mif2] + 
          120*invepsilonbar*MF^2*MS^2*yl[mif3, fl1]*ylbar[mif4, fl1]*yT[mif1]*
           yTbar[mif2] - 120*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[mif3, fl1]*
           ylbar[mif4, fl1]*yT[mif1]*yTbar[mif2] + 250*g2^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif4]*yT[mif3]*yTbar[mif2] - 
          120*g2^2*iCPV^2*MF^2*MS^2*KroneckerDelta[mif1, mif4]*yT[mif3]*
           yTbar[mif2] + 20*g2^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif1, 
            mif4]*yT[mif3]*yTbar[mif2] - 20*g2^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif4]*Log[MT^2/\[Mu]^2]*yT[mif3]*
           yTbar[mif2] - 90*MF^2*MS^2*yl[mif1, fl1]*ylbar[mif4, fl1]*yT[mif3]*
           yTbar[mif2] - 60*invepsilonbar*MF^2*MS^2*yl[mif1, fl1]*
           ylbar[mif4, fl1]*yT[mif3]*yTbar[mif2] + 60*MF^2*MS^2*
           Log[MT^2/\[Mu]^2]*yl[mif1, fl1]*ylbar[mif4, fl1]*yT[mif3]*
           yTbar[mif2] + 250*g2^2*MF^2*MS^2*KroneckerDelta[mif2, mif3]*
           yT[mif1]*yTbar[mif4] - 120*g2^2*iCPV^2*MF^2*MS^2*
           KroneckerDelta[mif2, mif3]*yT[mif1]*yTbar[mif4] + 
          20*g2^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif2, mif3]*yT[mif1]*
           yTbar[mif4] - 20*g2^2*MF^2*MS^2*KroneckerDelta[mif2, mif3]*
           Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif4] - 90*MF^2*MS^2*
           yl[mif3, fl1]*ylbar[mif2, fl1]*yT[mif1]*yTbar[mif4] - 
          60*invepsilonbar*MF^2*MS^2*yl[mif3, fl1]*ylbar[mif2, fl1]*yT[mif1]*
           yTbar[mif4] + 60*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[mif3, fl1]*
           ylbar[mif2, fl1]*yT[mif1]*yTbar[mif4] + 215*g1^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif2]*yT[mif3]*yTbar[mif4] - 
          125*g2^2*MF^2*MS^2*KroneckerDelta[mif1, mif2]*yT[mif3]*
           yTbar[mif4] - 90*g1^2*iCPV^2*MF^2*MS^2*KroneckerDelta[mif1, mif2]*
           yT[mif3]*yTbar[mif4] + 60*g2^2*iCPV^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif2]*yT[mif3]*yTbar[mif4] + 
          30*g1^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif1, mif2]*yT[mif3]*
           yTbar[mif4] - 10*g2^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif1, 
            mif2]*yT[mif3]*yTbar[mif4] - 30*g1^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[mif3]*
           yTbar[mif4] + 10*g2^2*MF^2*MS^2*KroneckerDelta[mif1, mif2]*
           Log[MT^2/\[Mu]^2]*yT[mif3]*yTbar[mif4] + 180*MF^2*MS^2*
           yl[mif1, fl1]*ylbar[mif2, fl1]*yT[mif3]*yTbar[mif4] + 
          120*invepsilonbar*MF^2*MS^2*yl[mif1, fl1]*ylbar[mif2, fl1]*yT[mif3]*
           yTbar[mif4] - 120*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[mif1, fl1]*
           ylbar[mif2, fl1]*yT[mif3]*yTbar[mif4] - 300*MF^2*MS^2*yT[mif1]*
           yT[mif3]*yTbar[mif2]*yTbar[mif4]))/(7680*MF^2*MS^2*MT^2*Pi^2), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-48*g1^4*MF^10*MS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 192*g1^4*MF^8*MS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          288*g1^4*MF^6*MS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 192*g1^4*MF^4*MS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 48*g1^4*MF^2*MS^10*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          2*g1^4*MF^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 248*g1^4*MF^8*MS^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 1012*g1^4*MF^6*MS^4*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          1528*g1^4*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 1022*g1^4*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          256*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 375*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif3, mif4]*
           yQ[mif2]*yQbar[mif1] - 180*g1^2*iCPV^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1] - 
          990*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1] + 180*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, 
            mif4]*yQ[mif2]*yQbar[mif1] + 765*g1^2*MF^4*MS^6*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1] + 
          180*g1^2*iCPV^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1] - 150*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           yQ[mif2]*yQbar[mif1] - 180*g1^2*iCPV^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1] - 
          30*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*
           yQ[mif2]*yQbar[mif1] - 360*g1^2*MF^6*MS^4*MT^2*
           KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] + 360*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, 
            mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] + 
          720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] - 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] - 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] + 30*g1^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] + 360*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] - 360*g1^2*iCPV^2*MF^6*MS^4*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] - 720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] + 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] + 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] + 375*g1^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3] - 
          180*g1^2*iCPV^2*MF^8*MS^2*MT^2*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3] - 990*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif1, mif2]*
           yQ[mif4]*yQbar[mif3] + 180*g1^2*iCPV^2*MF^6*MS^4*MT^2*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3] + 
          765*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3] + 180*g1^2*iCPV^2*MF^4*MS^6*MT^2*KroneckerDelta[mif1, 
            mif2]*yQ[mif4]*yQbar[mif3] - 150*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3] - 
          180*g1^2*iCPV^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3] - 30*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MF^2/\[Mu]^2]*yQ[mif4]*yQbar[mif3] - 360*g1^2*MF^6*MS^4*MT^2*
           KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3] + 360*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif1, 
            mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*yQbar[mif3] + 
          720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MF^2/\[Mu]^2]*yQ[mif4]*yQbar[mif3] - 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3] - 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MF^2/\[Mu]^2]*yQ[mif4]*yQbar[mif3] + 30*g1^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3] + 360*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MS^2/\[Mu]^2]*yQ[mif4]*yQbar[mif3] - 360*g1^2*iCPV^2*MF^6*MS^4*
           MT^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3] - 720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MS^2/\[Mu]^2]*yQ[mif4]*yQbar[mif3] + 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3] + 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MS^2/\[Mu]^2]*yQ[mif4]*yQbar[mif3] - 135*MF^8*MS^2*MT^2*
           yQ[mif2]*yQ[mif4]*yQbar[mif1]*yQbar[mif3] + 135*MF^6*MS^4*MT^2*
           yQ[mif2]*yQ[mif4]*yQbar[mif1]*yQbar[mif3] + 135*MF^4*MS^6*MT^2*
           yQ[mif2]*yQ[mif4]*yQbar[mif1]*yQbar[mif3] - 135*MF^2*MS^8*MT^2*
           yQ[mif2]*yQ[mif4]*yQbar[mif1]*yQbar[mif3] + 270*MF^6*MS^4*MT^2*
           Log[MF^2/\[Mu]^2]*yQ[mif2]*yQ[mif4]*yQbar[mif1]*yQbar[mif3] - 
          270*MF^4*MS^6*MT^2*Log[MF^2/\[Mu]^2]*yQ[mif2]*yQ[mif4]*yQbar[mif1]*
           yQbar[mif3] - 270*MF^6*MS^4*MT^2*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQ[mif4]*yQbar[mif1]*yQbar[mif3] + 270*MF^4*MS^6*MT^2*
           Log[MS^2/\[Mu]^2]*yQ[mif2]*yQ[mif4]*yQbar[mif1]*yQbar[mif3]))/
        (1920*MF^2*MS^2*(MF^2 - MS^2)^4*MT^2*Pi^2), 
      alphaOle[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((-2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (15*MF^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(960*MS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (40*MT^2*Pi^2) - (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1])/(128*MS^2*Pi^2) - 
         (3*g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1])/(128*MS^2*Pi^2) - 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1])/(32*MS^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif1]*
           Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2) - 
         (11*g1^2*MF^6*KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (128*(MF^2 - MS^2)^4*Pi^2) - (3*g1^2*invepsilonbar*MF^6*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (64*(MF^2 - MS^2)^4*Pi^2) + (11*g1^2*MS^6*KroneckerDelta[mif1, 
            mif2]*yQ[mif4]*yQbar[mif3])/(128*(MF^2 - MS^2)^4*Pi^2) + 
         (3*g1^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) + 
         (9*g1^2*MF^4*KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (32*(MF^2 - MS^2)^3*Pi^2) - (9*g1^2*iCPV^2*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (32*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*invepsilonbar*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (9*g1^2*MS^4*KroneckerDelta[mif1, mif2]*
           yQ[mif4]*yQbar[mif3])/(128*(MF^2 - MS^2)^3*Pi^2) + 
         (9*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (64*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*MF^2*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MF^2*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (15*g1^2*MS^2*KroneckerDelta[mif1, 
            mif2]*yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (15*g1^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (64*(MF^2 - MS^2)^2*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (9*g1^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (64*(MF^2 - MS^2)*Pi^2) - (27*MF^2*lamS[fl1, mif2]*
           lamSbar[fl1, mif1]*yQ[mif4]*yQbar[mif3])/(128*(MF^2 - MS^2)^2*
           Pi^2) - (9*invepsilonbar*MF^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*
           yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (27*MS^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*yQ[mif4]*yQbar[mif3])/
          (128*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*lamS[fl1, mif2]*
           lamSbar[fl1, mif1]*yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*
           Pi^2) + (9*lamS[fl1, mif2]*lamSbar[fl1, mif1]*yQ[mif4]*
           yQbar[mif3])/(128*(MF^2 - MS^2)*Pi^2) + 
         (9*invepsilonbar*lamS[fl1, mif2]*lamSbar[fl1, mif1]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)*Pi^2) + 
         (3*g1^2*MF^6*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
         (3*g1^2*MF^4*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MF^4*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MF^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(8*(MF^2 - MS^2)*Pi^2) + 
         (9*MF^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*Log[MF^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (3*g1^2*MS^6*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) + 
         (3*g1^2*MS^4*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (15*g1^2*MS^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)*Pi^2) - 
         (9*MS^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (9*lamS[fl1, mif2]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)*Pi^2) - 
         (yl[mif1, mif4]*ylbar[mif2, mif3]*yT[fl1]*yTbar[fl1])/
          (32*MT^2*Pi^2) + (43*g1^2*KroneckerDelta[mif3, mif4]*yT[mif1]*
           yTbar[mif2])/(384*MT^2*Pi^2) - (3*g1^2*iCPV^2*KroneckerDelta[mif3, 
            mif4]*yT[mif1]*yTbar[mif2])/(64*MT^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*yT[mif1]*yTbar[mif2])/
          (64*MT^2*Pi^2) - (g1^2*KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*
           yT[mif1]*yTbar[mif2])/(64*MT^2*Pi^2) - 
         (9*yl[fl1, mif4]*ylbar[fl1, mif3]*yT[mif1]*yTbar[mif2])/
          (128*MT^2*Pi^2) - (3*invepsilonbar*yl[fl1, mif4]*ylbar[fl1, mif3]*
           yT[mif1]*yTbar[mif2])/(64*MT^2*Pi^2) + 
         (3*Log[MT^2/\[Mu]^2]*yl[fl1, mif4]*ylbar[fl1, mif3]*yT[mif1]*
           yTbar[mif2])/(64*MT^2*Pi^2)), alphaOlq1[mif1_, mif2_, mif3_, 
        mif4_] -> (3*lamS[mif4, mif2]*lamSbar[mif3, mif1])/(4*MS^2) + 
        onelooporder*((g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
             mif4])/(45*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4])/(5760*MS^2*Pi^2) + 
          (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
           (240*MT^2*Pi^2) + (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
            lamSbar[fl1, mif1])/(768*MS^2*Pi^2) + 
          (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
            lamSbar[fl1, mif1])/(256*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
            lamSbar[fl1, mif1])/(192*MS^2*Pi^2) + 
          (25*g1^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
            lamSbar[mif3, fl1])/(2304*MS^2*Pi^2) + 
          (3*g1^2*iCPV^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
            lamSbar[mif3, fl1])/(256*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
            lamSbar[mif3, fl1])/(64*MS^2*Pi^2) - 
          (9*lamS[MIF1, fl1]*lamS[mif4, mif2]*lamSbar[MIF1, mif1]*
            lamSbar[mif3, fl1])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[MIF1, fl1]*lamS[mif4, mif2]*
            lamSbar[MIF1, mif1]*lamSbar[mif3, fl1])/(256*MS^2*Pi^2) - 
          (3*lamS[fl1, mif2]*lamS[mif4, fl2]*lamSbar[fl1, mif1]*
            lamSbar[mif3, fl2])/(64*MS^2*Pi^2) + 
          (g1^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/(96*MS^2*Pi^2) + 
          (aEV*epsilonbar*g1^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (32*MS^2*Pi^2) + (3*g2^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (128*MS^2*Pi^2) + (9*aEV*epsilonbar*g2^2*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/(32*MS^2*Pi^2) + 
          (3*aEV*epsilonbar*g3^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (32*MS^2*Pi^2) + (aEV*epsilonbar*g1^2*invepsilonbar*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(48*MS^2*Pi^2) + 
          (3*aEV*epsilonbar*g2^2*invepsilonbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(64*MS^2*Pi^2) + 
          (aEV*epsilonbar*g3^2*invepsilonbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^2*Pi^2) - 
          (3*MF^4*YbridgeL*YbridgeLbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (3*invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (3*MT^4*YbridgeL*YbridgeLbar*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*invepsilonbar*MT^4*YbridgeL*YbridgeLbar*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (3*MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*invepsilonbar*MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (3*MF*MT^3*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (3*MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (3*MT^4*YbridgeR*YbridgeRbar*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*invepsilonbar*MT^4*YbridgeR*YbridgeRbar*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (27*lamS[fl1, mif2]*lamS[mif4, MIF1]*lamSbar[fl1, MIF1]*
            lamSbar[mif3, mif1])/(512*MS^2*Pi^2) - 
          (27*invepsilonbar*lamS[fl1, mif2]*lamS[mif4, MIF1]*
            lamSbar[fl1, MIF1]*lamSbar[mif3, mif1])/(256*MS^2*Pi^2) - 
          (9*lamS[MIF1, mif2]*lamS[mif4, fl1]*lamSbar[MIF1, fl1]*
            lamSbar[mif3, mif1])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[MIF1, mif2]*lamS[mif4, fl1]*
            lamSbar[MIF1, fl1]*lamSbar[mif3, mif1])/(256*MS^2*Pi^2) - 
          (27*lamS[fl1, MIF1]*lamS[mif4, mif2]*lamSbar[fl1, mif1]*
            lamSbar[mif3, MIF1])/(512*MS^2*Pi^2) - 
          (27*invepsilonbar*lamS[fl1, MIF1]*lamS[mif4, mif2]*
            lamSbar[fl1, mif1]*lamSbar[mif3, MIF1])/(256*MS^2*Pi^2) - 
          (3*MT^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*lamu[fl1]*
            lamubar[fl1])/(32*MS^4*Pi^2) - (3*invepsilonbar*MT^2*
            lamS[mif4, mif2]*lamSbar[mif3, mif1]*lamu[fl1]*lamubar[fl1])/
           (32*MS^4*Pi^2) + (3*MF^4*YbridgeL*YbridgeLbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*MF^4*YbridgeR*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
            lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2])/(192*MS^2*Pi^2) - 
          (g1^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*lamSbar[mif3, fl1]*
            Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) + 
          (9*lamS[MIF1, fl1]*lamS[mif4, mif2]*lamSbar[MIF1, mif1]*
            lamSbar[mif3, fl1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) - 
          (aEV*epsilonbar*g1^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*
            Log[MS^2/\[Mu]^2])/(48*MS^2*Pi^2) - (3*aEV*epsilonbar*g2^2*
            lamS[mif4, mif2]*lamSbar[mif3, mif1]*Log[MS^2/\[Mu]^2])/
           (64*MS^2*Pi^2) - (aEV*epsilonbar*g3^2*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MS^2/\[Mu]^2])/(16*MS^2*Pi^2) + 
          (27*lamS[fl1, mif2]*lamS[mif4, MIF1]*lamSbar[fl1, MIF1]*
            lamSbar[mif3, mif1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) + 
          (9*lamS[MIF1, mif2]*lamS[mif4, fl1]*lamSbar[MIF1, fl1]*
            lamSbar[mif3, mif1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) + 
          (27*lamS[fl1, MIF1]*lamS[mif4, mif2]*lamSbar[fl1, mif1]*
            lamSbar[mif3, MIF1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) - 
          (3*MT^4*YbridgeL*YbridgeLbar*lamS[mif4, mif2]*lamSbar[mif3, mif1]*
            Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*MF*MT^3*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (3*MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (3*MT^4*YbridgeR*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*MT^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*lamu[fl1]*
            lamubar[fl1]*Log[MT^2/\[Mu]^2])/(32*MS^4*Pi^2) - 
          (3*MF^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*yQ[fl1]*yQbar[fl1])/
           (32*MS^4*Pi^2) - (3*invepsilonbar*MF^2*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*yQ[fl1]*yQbar[fl1])/(32*MS^4*Pi^2) + 
          (3*MF^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(32*MS^4*Pi^2) - 
          (27*lamS[mif4, mif2]*lamSbar[mif3, MIF1]*yT[mif1]*yTbar[MIF1])/
           (512*MS^2*Pi^2) - (9*invepsilonbar*lamS[mif4, mif2]*
            lamSbar[mif3, MIF1]*yT[mif1]*yTbar[MIF1])/(256*MS^2*Pi^2) - 
          (27*muH^2*lamS[mif4, mif2]*lamSbar[mif3, MIF1]*yT[mif1]*
            yTbar[MIF1])/(256*MS^2*MT^2*Pi^2) - (9*invepsilonbar*muH^2*
            lamS[mif4, mif2]*lamSbar[mif3, MIF1]*yT[mif1]*yTbar[MIF1])/
           (128*MS^2*MT^2*Pi^2) + (9*lamS[mif4, mif2]*lamSbar[mif3, MIF1]*
            Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[MIF1])/(256*MS^2*Pi^2) + 
          (9*muH^2*lamS[mif4, mif2]*lamSbar[mif3, MIF1]*Log[MT^2/\[Mu]^2]*
            yT[mif1]*yTbar[MIF1])/(128*MS^2*MT^2*Pi^2) - 
          (43*g1^2*KroneckerDelta[mif3, mif4]*yT[mif1]*yTbar[mif2])/
           (2304*MT^2*Pi^2) + (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*
            yT[mif1]*yTbar[mif2])/(128*MT^2*Pi^2) - 
          (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*yT[mif1]*
            yTbar[mif2])/(384*MT^2*Pi^2) + (g1^2*KroneckerDelta[mif3, mif4]*
            Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2])/(384*MT^2*Pi^2) + 
          (9*yd[mif3, fl1]*ydbar[mif4, fl1]*yT[mif1]*yTbar[mif2])/
           (256*MT^2*Pi^2) + (3*invepsilonbar*yd[mif3, fl1]*ydbar[mif4, fl1]*
            yT[mif1]*yTbar[mif2])/(128*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yd[mif3, fl1]*ydbar[mif4, fl1]*yT[mif1]*
            yTbar[mif2])/(128*MT^2*Pi^2) - (27*lamS[mif4, MIF1]*
            lamSbar[mif3, mif1]*yT[MIF1]*yTbar[mif2])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[mif4, MIF1]*lamSbar[mif3, mif1]*yT[MIF1]*
            yTbar[mif2])/(256*MS^2*Pi^2) - (27*muH^2*lamS[mif4, MIF1]*
            lamSbar[mif3, mif1]*yT[MIF1]*yTbar[mif2])/(256*MS^2*MT^2*Pi^2) - 
          (9*invepsilonbar*muH^2*lamS[mif4, MIF1]*lamSbar[mif3, mif1]*
            yT[MIF1]*yTbar[mif2])/(128*MS^2*MT^2*Pi^2) + 
          (9*lamS[mif4, MIF1]*lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2]*yT[MIF1]*
            yTbar[mif2])/(256*MS^2*Pi^2) + (9*muH^2*lamS[mif4, MIF1]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[mif2])/
           (128*MS^2*MT^2*Pi^2) + (3*lamS[mif4, mif2]*lamu[fl1]*yT[mif1]*
            yu[mif3, fl1])/(64*MS^2*Pi^2) + (3*invepsilonbar*lamS[mif4, mif2]*
            lamu[fl1]*yT[mif1]*yu[mif3, fl1])/(64*MS^2*Pi^2) - 
          (3*lamS[mif4, mif2]*lamu[fl1]*Log[MT^2/\[Mu]^2]*yT[mif1]*
            yu[mif3, fl1])/(64*MS^2*Pi^2) + (3*lamSbar[mif3, mif1]*
            lamubar[fl1]*yTbar[mif2]*yubar[mif4, fl1])/(64*MS^2*Pi^2) + 
          (3*invepsilonbar*lamSbar[mif3, mif1]*lamubar[fl1]*yTbar[mif2]*
            yubar[mif4, fl1])/(64*MS^2*Pi^2) - (3*lamSbar[mif3, mif1]*
            lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[mif2]*yubar[mif4, fl1])/
           (64*MS^2*Pi^2) - (9*yT[mif1]*yTbar[mif2]*yu[mif3, fl1]*
            yubar[mif4, fl1])/(256*MT^2*Pi^2) - (3*invepsilonbar*yT[mif1]*
            yTbar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1])/(128*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2]*yu[mif3, fl1]*
            yubar[mif4, fl1])/(128*MT^2*Pi^2)), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (lamS[mif4, mif2]*lamSbar[mif3, mif1])/(4*MS^2) + 
        onelooporder*(-(g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
              mif4])/(40*MF^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4])/(320*MS^2*Pi^2) - 
          (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
           (120*MT^2*Pi^2) + (5*g2^2*KroneckerDelta[mif3, mif4]*
            lamS[fl1, mif2]*lamSbar[fl1, mif1])/(256*MS^2*Pi^2) + 
          (3*g2^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
            lamSbar[fl1, mif1])/(256*MS^2*Pi^2) + 
          (g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
            lamSbar[fl1, mif1])/(64*MS^2*Pi^2) + 
          (5*g2^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
            lamSbar[mif3, fl1])/(768*MS^2*Pi^2) + 
          (g2^2*iCPV^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
            lamSbar[mif3, fl1])/(256*MS^2*Pi^2) + 
          (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*
            lamSbar[mif3, fl1])/(192*MS^2*Pi^2) - 
          (3*lamS[MIF1, fl1]*lamS[mif4, mif2]*lamSbar[MIF1, mif1]*
            lamSbar[mif3, fl1])/(512*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[MIF1, fl1]*lamS[mif4, mif2]*
            lamSbar[MIF1, mif1]*lamSbar[mif3, fl1])/(256*MS^2*Pi^2) - 
          (lamS[fl1, mif2]*lamS[mif4, fl2]*lamSbar[fl1, mif1]*
            lamSbar[mif3, fl2])/(32*MS^2*Pi^2) + 
          (g1^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/(288*MS^2*Pi^2) + 
          (aEV*epsilonbar*g1^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (96*MS^2*Pi^2) - (3*g2^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (128*MS^2*Pi^2) - (9*aEV*epsilonbar*g2^2*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/(96*MS^2*Pi^2) + 
          (aEV*epsilonbar*g3^2*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (32*MS^2*Pi^2) + (aEV*epsilonbar*g1^2*invepsilonbar*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(144*MS^2*Pi^2) - 
          (3*aEV*epsilonbar*g2^2*invepsilonbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(64*MS^2*Pi^2) + 
          (aEV*epsilonbar*g3^2*invepsilonbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(48*MS^2*Pi^2) - 
          (MF^4*YbridgeL*YbridgeLbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^4*YbridgeL*YbridgeLbar*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MT^4*YbridgeL*YbridgeLbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*
            YbridgeR*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*
            YbridgeRbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^4*YbridgeR*YbridgeRbar*
            lamS[mif4, mif2]*lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[mif4, mif2]*lamSbar[mif3, mif1])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (9*lamS[fl1, mif2]*lamS[mif4, MIF1]*
            lamSbar[fl1, MIF1]*lamSbar[mif3, mif1])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif2]*lamS[mif4, MIF1]*
            lamSbar[fl1, MIF1]*lamSbar[mif3, mif1])/(256*MS^2*Pi^2) - 
          (3*lamS[MIF1, mif2]*lamS[mif4, fl1]*lamSbar[MIF1, fl1]*
            lamSbar[mif3, mif1])/(512*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[MIF1, mif2]*lamS[mif4, fl1]*
            lamSbar[MIF1, fl1]*lamSbar[mif3, mif1])/(256*MS^2*Pi^2) - 
          (9*lamS[fl1, MIF1]*lamS[mif4, mif2]*lamSbar[fl1, mif1]*
            lamSbar[mif3, MIF1])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, MIF1]*lamS[mif4, mif2]*
            lamSbar[fl1, mif1]*lamSbar[mif3, MIF1])/(256*MS^2*Pi^2) - 
          (MT^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*lamu[fl1]*lamubar[fl1])/
           (32*MS^4*Pi^2) - (invepsilonbar*MT^2*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*lamu[fl1]*lamubar[fl1])/(32*MS^4*Pi^2) + 
          (MF^4*YbridgeL*YbridgeLbar*lamS[mif4, mif2]*lamSbar[mif3, mif1]*
            Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*lamSbar[mif3, mif1]*
            Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*lamSbar[mif3, mif1]*
            Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF^4*YbridgeR*YbridgeRbar*lamS[mif4, mif2]*lamSbar[mif3, mif1]*
            Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (g2^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif1]*
            Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
          (g2^2*KroneckerDelta[mif1, mif2]*lamS[mif4, fl1]*lamSbar[mif3, fl1]*
            Log[MS^2/\[Mu]^2])/(192*MS^2*Pi^2) + 
          (3*lamS[MIF1, fl1]*lamS[mif4, mif2]*lamSbar[MIF1, mif1]*
            lamSbar[mif3, fl1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) - 
          (aEV*epsilonbar*g1^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*
            Log[MS^2/\[Mu]^2])/(144*MS^2*Pi^2) + 
          (3*aEV*epsilonbar*g2^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*
            Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - (aEV*epsilonbar*g3^2*
            lamS[mif4, mif2]*lamSbar[mif3, mif1]*Log[MS^2/\[Mu]^2])/
           (48*MS^2*Pi^2) + (9*lamS[fl1, mif2]*lamS[mif4, MIF1]*
            lamSbar[fl1, MIF1]*lamSbar[mif3, mif1]*Log[MS^2/\[Mu]^2])/
           (256*MS^2*Pi^2) + (3*lamS[MIF1, mif2]*lamS[mif4, fl1]*
            lamSbar[MIF1, fl1]*lamSbar[mif3, mif1]*Log[MS^2/\[Mu]^2])/
           (256*MS^2*Pi^2) + (9*lamS[fl1, MIF1]*lamS[mif4, mif2]*
            lamSbar[fl1, mif1]*lamSbar[mif3, MIF1]*Log[MS^2/\[Mu]^2])/
           (256*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MT^4*YbridgeR*YbridgeRbar*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (MT^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*lamu[fl1]*
            lamubar[fl1]*Log[MT^2/\[Mu]^2])/(32*MS^4*Pi^2) - 
          (MF^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*yQ[fl1]*yQbar[fl1])/
           (32*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[mif4, mif2]*
            lamSbar[mif3, mif1]*yQ[fl1]*yQbar[fl1])/(32*MS^4*Pi^2) + 
          (MF^2*lamS[mif4, mif2]*lamSbar[mif3, mif1]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(32*MS^4*Pi^2) - 
          (9*lamS[mif4, mif2]*lamSbar[mif3, MIF1]*yT[mif1]*yTbar[MIF1])/
           (512*MS^2*Pi^2) - (3*invepsilonbar*lamS[mif4, mif2]*
            lamSbar[mif3, MIF1]*yT[mif1]*yTbar[MIF1])/(256*MS^2*Pi^2) - 
          (9*muH^2*lamS[mif4, mif2]*lamSbar[mif3, MIF1]*yT[mif1]*yTbar[MIF1])/
           (256*MS^2*MT^2*Pi^2) - (3*invepsilonbar*muH^2*lamS[mif4, mif2]*
            lamSbar[mif3, MIF1]*yT[mif1]*yTbar[MIF1])/(128*MS^2*MT^2*Pi^2) + 
          (3*lamS[mif4, mif2]*lamSbar[mif3, MIF1]*Log[MT^2/\[Mu]^2]*yT[mif1]*
            yTbar[MIF1])/(256*MS^2*Pi^2) + (3*muH^2*lamS[mif4, mif2]*
            lamSbar[mif3, MIF1]*Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[MIF1])/
           (128*MS^2*MT^2*Pi^2) + (25*g2^2*KroneckerDelta[mif3, mif4]*
            yT[mif1]*yTbar[mif2])/(768*MT^2*Pi^2) - 
          (g2^2*iCPV^2*KroneckerDelta[mif3, mif4]*yT[mif1]*yTbar[mif2])/
           (64*MT^2*Pi^2) + (g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*
            yT[mif1]*yTbar[mif2])/(384*MT^2*Pi^2) - 
          (g2^2*KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*yT[mif1]*
            yTbar[mif2])/(384*MT^2*Pi^2) - (3*yd[mif3, fl1]*ydbar[mif4, fl1]*
            yT[mif1]*yTbar[mif2])/(256*MT^2*Pi^2) - 
          (invepsilonbar*yd[mif3, fl1]*ydbar[mif4, fl1]*yT[mif1]*yTbar[mif2])/
           (128*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yd[mif3, fl1]*
            ydbar[mif4, fl1]*yT[mif1]*yTbar[mif2])/(128*MT^2*Pi^2) - 
          (9*lamS[mif4, MIF1]*lamSbar[mif3, mif1]*yT[MIF1]*yTbar[mif2])/
           (512*MS^2*Pi^2) - (3*invepsilonbar*lamS[mif4, MIF1]*
            lamSbar[mif3, mif1]*yT[MIF1]*yTbar[mif2])/(256*MS^2*Pi^2) - 
          (9*muH^2*lamS[mif4, MIF1]*lamSbar[mif3, mif1]*yT[MIF1]*yTbar[mif2])/
           (256*MS^2*MT^2*Pi^2) - (3*invepsilonbar*muH^2*lamS[mif4, MIF1]*
            lamSbar[mif3, mif1]*yT[MIF1]*yTbar[mif2])/(128*MS^2*MT^2*Pi^2) + 
          (3*lamS[mif4, MIF1]*lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2]*yT[MIF1]*
            yTbar[mif2])/(256*MS^2*Pi^2) + (3*muH^2*lamS[mif4, MIF1]*
            lamSbar[mif3, mif1]*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[mif2])/
           (128*MS^2*MT^2*Pi^2) + (lamS[mif4, mif2]*lamu[fl1]*yT[mif1]*
            yu[mif3, fl1])/(64*MS^2*Pi^2) + (invepsilonbar*lamS[mif4, mif2]*
            lamu[fl1]*yT[mif1]*yu[mif3, fl1])/(64*MS^2*Pi^2) - 
          (lamS[mif4, mif2]*lamu[fl1]*Log[MT^2/\[Mu]^2]*yT[mif1]*
            yu[mif3, fl1])/(64*MS^2*Pi^2) + (lamSbar[mif3, mif1]*lamubar[fl1]*
            yTbar[mif2]*yubar[mif4, fl1])/(64*MS^2*Pi^2) + 
          (invepsilonbar*lamSbar[mif3, mif1]*lamubar[fl1]*yTbar[mif2]*
            yubar[mif4, fl1])/(64*MS^2*Pi^2) - (lamSbar[mif3, mif1]*
            lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[mif2]*yubar[mif4, fl1])/
           (64*MS^2*Pi^2) - (3*yT[mif1]*yTbar[mif2]*yu[mif3, fl1]*
            yubar[mif4, fl1])/(256*MT^2*Pi^2) - (invepsilonbar*yT[mif1]*
            yTbar[mif2]*yu[mif3, fl1]*yubar[mif4, fl1])/(128*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2]*yu[mif3, fl1]*
            yubar[mif4, fl1])/(128*MT^2*Pi^2)), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((8*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (45*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(720*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (30*MT^2*Pi^2) - (11*g1^2*MS^6*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(288*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(48*(-MS^2 + MT^2)^4*Pi^2) + 
         (11*g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (288*(-MS^2 + MT^2)^4*Pi^2) + (g1^2*invepsilonbar*MT^6*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (48*(-MS^2 + MT^2)^4*Pi^2) + (3*g1^2*MS^4*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) + (9*g1^2*iCPV^2*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1^2*invepsilonbar*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (g1^2*MS^2*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(8*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(8*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*invepsilonbar*MT^2*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (7*g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(96*(-MS^2 + MT^2)*Pi^2) + 
         (g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(48*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(8*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(48*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (11*g1^2*MF^6*KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1])/
          (96*(MF^2 - MS^2)^4*Pi^2) + (g1^2*invepsilonbar*MF^6*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1])/
          (16*(MF^2 - MS^2)^4*Pi^2) - (11*g1^2*MS^6*KroneckerDelta[mif3, 
            mif4]*yQ[mif2]*yQbar[mif1])/(96*(MF^2 - MS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*MS^6*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)^4*Pi^2) - 
         (3*g1^2*MF^4*KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1])/
          (8*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*MF^4*KroneckerDelta[mif3, 
            mif4]*yQ[mif2]*yQbar[mif1])/(8*(MF^2 - MS^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*MF^4*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1])/(4*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MF^4*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1])/(4*(MF^2 - MS^2)^3*Pi^2) + 
         (3*g1^2*MS^4*KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1])/
          (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1^2*iCPV^2*MS^4*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1])/
          (8*(MF^2 - MS^2)^3*Pi^2) + (g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1])/
          (4*(MF^2 - MS^2)^3*Pi^2) - (g1^2*iCPV^2*MF^2*KroneckerDelta[mif3, 
            mif4]*yQ[mif2]*yQbar[mif1])/(4*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MF^2*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1])/(4*(MF^2 - MS^2)^2*Pi^2) + 
         (5*g1^2*MS^2*KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (g1^2*iCPV^2*MS^2*KroneckerDelta[mif3, 
            mif4]*yQ[mif2]*yQbar[mif1])/(4*(MF^2 - MS^2)^2*Pi^2) + 
         (5*g1^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1])/(4*(MF^2 - MS^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)*Pi^2) - 
         (9*MF^4*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
         (3*invepsilonbar*MF^4*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
         (9*MS^4*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
         (3*invepsilonbar*MS^4*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
         (3*invepsilonbar*MS^2*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) - 
         (9*MS^4*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^4*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MT^4*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^4*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
         (3*invepsilonbar*MS^2*lamu[mif3]*lamubar[mif4]*yQ[mif2]*yQbar[mif1])/
          (32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*MF^6*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)^4*Pi^2) + 
         (g1^2*MF^4*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(4*(MF^2 - MS^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MF^4*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*
           yQ[mif2]*yQbar[mif1])/(4*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MF^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*
           yQ[mif2]*yQbar[mif1])/(4*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(6*(MF^2 - MS^2)*Pi^2) + 
         (3*MF^4*lamu[mif3]*lamubar[mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
         (g1^2*MS^6*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MS^4*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*
           yQ[mif2]*yQbar[mif1])/(4*(MF^2 - MS^2)^3*Pi^2) - 
         (5*g1^2*MS^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*
           yQ[mif2]*yQbar[mif1])/(4*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(48*(MF^2 - MS^2)*Pi^2) - 
         (3*MS^4*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
         (3*MS^4*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
         (3*MT^4*lamu[mif3]*lamubar[mif4]*Log[MT^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2)), 
      alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-48*g1^4*MF^10*MS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 192*g1^4*MF^8*MS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          288*g1^4*MF^6*MS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 192*g1^4*MF^4*MS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 48*g1^4*MF^2*MS^10*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          2*g1^4*MF^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 248*g1^4*MF^8*MS^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 1012*g1^4*MF^6*MS^4*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          1528*g1^4*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 1022*g1^4*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          256*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 375*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif3, mif4]*
           yQ[mif2]*yQbar[mif1] - 180*g1^2*iCPV^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1] - 
          990*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1] + 180*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, 
            mif4]*yQ[mif2]*yQbar[mif1] + 765*g1^2*MF^4*MS^6*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1] + 
          180*g1^2*iCPV^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*yQ[mif2]*
           yQbar[mif1] - 150*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           yQ[mif2]*yQbar[mif1] - 180*g1^2*iCPV^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif2]*yQbar[mif1] - 
          30*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*
           yQ[mif2]*yQbar[mif1] - 360*g1^2*MF^6*MS^4*MT^2*
           KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] + 360*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, 
            mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] + 
          720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] - 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] - 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MF^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] + 30*g1^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] + 360*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] - 360*g1^2*iCPV^2*MF^6*MS^4*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] - 720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1] + 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif2]*
           yQbar[mif1] + 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif2]*yQbar[mif1]))/(2880*MF^2*MS^2*
         (MF^2 - MS^2)^4*MT^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*((2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4])/(45*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(2880*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (120*MT^2*Pi^2) + (25*g1^2*KroneckerDelta[mif3, mif4]*
           lamS[mif2, fl1]*lamSbar[mif1, fl1])/(1152*MS^2*Pi^2) + 
         (3*g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1])/(128*MS^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*
           lamSbar[mif1, fl1])/(32*MS^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*lamS[mif2, fl1]*lamSbar[mif1, fl1]*
           Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2) - 
         (9*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yl[fl1, mif4]*
           ylbar[fl2, mif3])/(128*MS^2*Pi^2) - 
         (3*invepsilonbar*lamS[mif2, fl1]*lamSbar[mif1, fl2]*yl[fl1, mif4]*
           ylbar[fl2, mif3])/(64*MS^2*Pi^2) + 
         (3*lamS[mif2, fl1]*lamSbar[mif1, fl2]*Log[MS^2/\[Mu]^2]*
           yl[fl1, mif4]*ylbar[fl2, mif3])/(64*MS^2*Pi^2) + 
         (11*g1^2*MF^6*KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (384*(MF^2 - MS^2)^4*Pi^2) + (g1^2*invepsilonbar*MF^6*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (64*(MF^2 - MS^2)^4*Pi^2) - (11*g1^2*MS^6*KroneckerDelta[mif1, 
            mif2]*yQ[mif4]*yQbar[mif3])/(384*(MF^2 - MS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
         (3*g1^2*MF^4*KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (32*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (32*(MF^2 - MS^2)^3*Pi^2) - (g1^2*invepsilonbar*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (g1^2*iCPV^2*invepsilonbar*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*MS^4*KroneckerDelta[mif1, mif2]*
           yQ[mif4]*yQbar[mif3])/(128*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (32*(MF^2 - MS^2)^3*Pi^2) + (g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (64*(MF^2 - MS^2)^3*Pi^2) - (g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (g1^2*iCPV^2*MF^2*KroneckerDelta[mif1, 
            mif2]*yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MF^2*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (5*g1^2*MS^2*KroneckerDelta[mif1, mif2]*yQ[mif4]*yQbar[mif3])/
          (64*(MF^2 - MS^2)^2*Pi^2) - (g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, 
            mif2]*yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (5*g1^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)*Pi^2) - 
         (9*MF^2*lamS[mif2, fl1]*lamSbar[mif1, fl1]*yQ[mif4]*yQbar[mif3])/
          (128*(MF^2 - MS^2)^2*Pi^2) - (3*invepsilonbar*MF^2*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*
           Pi^2) + (9*MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl1]*yQ[mif4]*
           yQbar[mif3])/(128*(MF^2 - MS^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl1]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (3*lamS[mif2, fl1]*lamSbar[mif1, fl1]*yQ[mif4]*yQbar[mif3])/
          (128*(MF^2 - MS^2)*Pi^2) + (3*invepsilonbar*lamS[mif2, fl1]*
           lamSbar[mif1, fl1]*yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)*Pi^2) - 
         (g1^2*MF^6*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) + 
         (g1^2*MF^4*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MF^4*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MF^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(24*(MF^2 - MS^2)*Pi^2) + 
         (3*MF^2*lamS[mif2, fl1]*lamSbar[mif1, fl1]*Log[MF^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*MS^6*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (5*g1^2*MS^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(192*(MF^2 - MS^2)*Pi^2) - 
         (3*MS^2*lamS[mif2, fl1]*lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2]*
           yQ[mif4]*yQbar[mif3])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (3*lamS[mif2, fl1]*lamSbar[mif1, fl1]*Log[MS^2/\[Mu]^2]*yQ[mif4]*
           yQbar[mif3])/(64*(MF^2 - MS^2)*Pi^2)), 
      alphaOlu[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((4*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (45*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(1440*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (60*MT^2*Pi^2) + (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1])/(192*MS^2*Pi^2) + 
         (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1])/(64*MS^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1])/(48*MS^2*Pi^2) - 
         (11*g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (576*(-MS^2 + MT^2)^4*Pi^2) - (g1^2*invepsilonbar*MS^6*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (96*(-MS^2 + MT^2)^4*Pi^2) + (11*g1^2*MT^6*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4])/(576*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(96*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^3*Pi^2) - (9*g1^2*iCPV^2*MS^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (9*g1^2*MT^4*KroneckerDelta[mif1, 
            mif2]*lamu[mif3]*lamubar[mif4])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (9*g1^2*iCPV^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*invepsilonbar*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*invepsilonbar*MT^4*KroneckerDelta[mif1, mif2]*
           lamu[mif3]*lamubar[mif4])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (16*(-MS^2 + MT^2)^2*Pi^2) - (3*g1^2*iCPV^2*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (g1^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (16*(-MS^2 + MT^2)^2*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1^2*iCPV^2*MT^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MT^2*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (7*g1^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4])/
          (192*(-MS^2 + MT^2)*Pi^2) - (9*MS^2*lamS[fl1, mif2]*
           lamSbar[fl1, mif1]*lamu[mif3]*lamubar[mif4])/(128*(-MS^2 + MT^2)^2*
           Pi^2) - (3*invepsilonbar*MS^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*
           lamu[mif3]*lamubar[mif4])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MT^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*lamu[mif3]*lamubar[mif4])/
          (128*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamS[fl1, mif2]*
           lamSbar[fl1, mif1]*lamu[mif3]*lamubar[mif4])/(64*(-MS^2 + MT^2)^2*
           Pi^2) - (3*lamS[fl1, mif2]*lamSbar[fl1, mif1]*lamu[mif3]*
           lamubar[mif4])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (3*invepsilonbar*lamS[fl1, mif2]*lamSbar[fl1, mif1]*lamu[mif3]*
           lamubar[mif4])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif1]*
           Log[MS^2/\[Mu]^2])/(48*MS^2*Pi^2) + 
         (g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(192*(-MS^2 + MT^2)*Pi^2) + 
         (3*MS^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*lamS[fl1, mif2]*lamSbar[fl1, mif1]*lamu[mif3]*lamubar[mif4]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(96*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*
           lamubar[mif4]*Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) - 
         (3*MT^2*lamS[fl1, mif2]*lamSbar[fl1, mif1]*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (43*g1^2*KroneckerDelta[mif3, mif4]*yT[mif1]*yTbar[mif2])/
          (576*MT^2*Pi^2) + (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*yT[mif1]*
           yTbar[mif2])/(32*MT^2*Pi^2) - (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*yT[mif1]*yTbar[mif2])/(96*MT^2*Pi^2) - 
         (9*MS^2*lamu[mif3]*lamubar[mif4]*yT[mif1]*yTbar[mif2])/
          (128*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MS^2*lamu[mif3]*
           lamubar[mif4]*yT[mif1]*yTbar[mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MT^2*lamu[mif3]*lamubar[mif4]*yT[mif1]*yTbar[mif2])/
          (128*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamu[mif3]*
           lamubar[mif4]*yT[mif1]*yTbar[mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lamu[mif3]*lamubar[mif4]*yT[mif1]*yTbar[mif2])/
          (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamu[mif3]*
           lamubar[mif4]*yT[mif1]*yTbar[mif2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (3*MS^2*lamu[mif3]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yT[mif1]*
           yTbar[mif2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*yT[mif1]*
           yTbar[mif2])/(96*MT^2*Pi^2) - (3*MT^2*lamu[mif3]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2])/(64*(-MS^2 + MT^2)^2*
           Pi^2) + (3*lamu[mif3]*lamubar[mif4]*Log[MT^2/\[Mu]^2]*yT[mif1]*
           yTbar[mif2])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*lamS[fl1, mif2]*lamu[mif3]*yT[mif1]*yu[fl1, mif4])/
          (128*MT^2*Pi^2) + (3*invepsilonbar*lamS[fl1, mif2]*lamu[mif3]*
           yT[mif1]*yu[fl1, mif4])/(64*MT^2*Pi^2) - 
         (9*lamS[fl1, mif2]*lamu[mif3]*yT[mif1]*yu[fl1, mif4])/
          (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl1, mif2]*
           lamu[mif3]*yT[mif1]*yu[fl1, mif4])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*MS^2*lamS[fl1, mif2]*lamu[mif3]*yT[mif1]*yu[fl1, mif4])/
          (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*MS^2*
           lamS[fl1, mif2]*lamu[mif3]*yT[mif1]*yu[fl1, mif4])/
          (64*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamS[fl1, mif2]*lamu[mif3]*
           Log[MS^2/\[Mu]^2]*yT[mif1]*yu[fl1, mif4])/(64*MT^2*Pi^2) - 
         (3*MS^2*lamS[fl1, mif2]*lamu[mif3]*Log[MS^2/\[Mu]^2]*yT[mif1]*
           yu[fl1, mif4])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (3*lamS[fl1, mif2]*lamu[mif3]*Log[MT^2/\[Mu]^2]*yT[mif1]*
           yu[fl1, mif4])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*lamSbar[fl1, mif1]*lamubar[mif4]*yTbar[mif2]*yubar[fl1, mif3])/
          (128*MT^2*Pi^2) + (3*invepsilonbar*lamSbar[fl1, mif1]*lamubar[mif4]*
           yTbar[mif2]*yubar[fl1, mif3])/(64*MT^2*Pi^2) - 
         (9*lamSbar[fl1, mif1]*lamubar[mif4]*yTbar[mif2]*yubar[fl1, mif3])/
          (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamSbar[fl1, mif1]*
           lamubar[mif4]*yTbar[mif2]*yubar[fl1, mif3])/(64*(-MS^2 + MT^2)*
           Pi^2) + (9*MS^2*lamSbar[fl1, mif1]*lamubar[mif4]*yTbar[mif2]*
           yubar[fl1, mif3])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (3*invepsilonbar*MS^2*lamSbar[fl1, mif1]*lamubar[mif4]*yTbar[mif2]*
           yubar[fl1, mif3])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (3*lamSbar[fl1, mif1]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yTbar[mif2]*
           yubar[fl1, mif3])/(64*MT^2*Pi^2) - (3*MS^2*lamSbar[fl1, mif1]*
           lamubar[mif4]*Log[MS^2/\[Mu]^2]*yTbar[mif2]*yubar[fl1, mif3])/
          (64*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lamSbar[fl1, mif1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yTbar[mif2]*yubar[fl1, mif3])/
          (64*(-MS^2 + MT^2)*Pi^2) + (9*yT[mif1]*yTbar[mif2]*yu[fl1, mif4]*
           yubar[fl1, mif3])/(128*MT^2*Pi^2) + (3*invepsilonbar*yT[mif1]*
           yTbar[mif2]*yu[fl1, mif4]*yubar[fl1, mif3])/(64*MT^2*Pi^2) - 
         (3*Log[MT^2/\[Mu]^2]*yT[mif1]*yTbar[mif2]*yu[fl1, mif4]*
           yubar[fl1, mif3])/(64*MT^2*Pi^2) - 
         (9*lamS[fl1, mif2]*lamSbar[fl2, mif1]*yu[fl1, mif4]*
           yubar[fl2, mif3])/(128*MS^2*Pi^2) - 
         (3*invepsilonbar*lamS[fl1, mif2]*lamSbar[fl2, mif1]*yu[fl1, mif4]*
           yubar[fl2, mif3])/(64*MS^2*Pi^2) + 
         (3*lamS[fl1, mif2]*lamSbar[fl2, mif1]*Log[MS^2/\[Mu]^2]*
           yu[fl1, mif4]*yubar[fl2, mif3])/(64*MS^2*Pi^2)), 
      alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-48*g1^4*MF^2*MS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g1^4*MF^2*MT^2*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 256*g1^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          15*g1^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1] - 45*g1^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif3, 
            mif4]*lamS[fl1, mif2]*lamSbar[fl1, mif1] - 60*g1^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif2]*
           lamSbar[fl1, mif1] + 60*g1^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[fl1, mif2]*lamSbar[fl1, mif1]*Log[MS^2/\[Mu]^2] - 
          405*MF^2*MT^2*lamS[fl1, mif2]*lamSbar[fl2, mif1]*yd[fl1, mif4]*
           ydbar[fl2, mif3] - 270*invepsilonbar*MF^2*MT^2*lamS[fl1, mif2]*
           lamSbar[fl2, mif1]*yd[fl1, mif4]*ydbar[fl2, mif3] + 
          270*MF^2*MT^2*lamS[fl1, mif2]*lamSbar[fl2, mif1]*Log[MS^2/\[Mu]^2]*
           yd[fl1, mif4]*ydbar[fl2, mif3] + 215*g1^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*yT[mif1]*yTbar[mif2] - 
          90*g1^2*iCPV^2*MF^2*MS^2*KroneckerDelta[mif3, mif4]*yT[mif1]*
           yTbar[mif2] + 30*g1^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif3, 
            mif4]*yT[mif1]*yTbar[mif2] - 30*g1^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*yT[mif1]*
           yTbar[mif2] - 405*MF^2*MS^2*yd[fl1, mif4]*ydbar[fl1, mif3]*
           yT[mif1]*yTbar[mif2] - 270*invepsilonbar*MF^2*MS^2*yd[fl1, mif4]*
           ydbar[fl1, mif3]*yT[mif1]*yTbar[mif2] + 270*MF^2*MS^2*
           Log[MT^2/\[Mu]^2]*yd[fl1, mif4]*ydbar[fl1, mif3]*yT[mif1]*
           yTbar[mif2]))/(5760*MF^2*MS^2*MT^2*Pi^2), 
      alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-9*MT^2*lamS[mif4, fl1]*lamSbar[fl2, mif1]*
           ydbar[fl2, mif3]*yl[fl1, mif2] - 6*invepsilonbar*MT^2*
           lamS[mif4, fl1]*lamSbar[fl2, mif1]*ydbar[fl2, mif3]*
           yl[fl1, mif2] + 6*MT^2*lamS[mif4, fl1]*lamSbar[fl2, mif1]*
           Log[MS^2/\[Mu]^2]*ydbar[fl2, mif3]*yl[fl1, mif2] + 
          4*MS^2*ydbar[mif4, mif3]*yl[mif1, mif2]*yT[fl1]*yTbar[fl1]))/
        (64*MS^2*MT^2*Pi^2), alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*MS^2*MT^2*lamSbar[mif3, fl1]*lamubar[mif4]*
           yl[mif1, mif2]*yTbar[fl1] + 3*MT^4*lamSbar[mif3, fl1]*
           lamubar[mif4]*yl[mif1, mif2]*yTbar[fl1] + 3*MS^2*MT^2*
           lamSbar[mif3, fl1]*lamubar[mif4]*Log[MS^2/\[Mu]^2]*yl[mif1, mif2]*
           yTbar[fl1] - 3*MS^2*MT^2*lamSbar[mif3, fl1]*lamubar[mif4]*
           Log[MT^2/\[Mu]^2]*yl[mif1, mif2]*yTbar[fl1] - 
          2*MS^4*yl[mif1, mif2]*yT[fl1]*yTbar[fl1]*yu[mif3, mif4] + 
          4*MS^2*MT^2*yl[mif1, mif2]*yT[fl1]*yTbar[fl1]*yu[mif3, mif4] - 
          2*MT^4*yl[mif1, mif2]*yT[fl1]*yTbar[fl1]*yu[mif3, mif4]))/
        (32*MT^2*(-MS^2 + MT^2)^2*Pi^2), alphaOlequ3[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*MF^2*MT^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 216*g3^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          48*g1^4*MF^2*MS^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 2*g1^4*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g3^4*MF^2*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          256*g1^4*MS^2*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 144*g3^4*MS^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 125*g1^2*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 
          60*g3^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] - 135*g1^2*iCPV^2*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 
          180*g1^2*invepsilonbar*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif1, fl1]*lamSbar[mif2, fl1] + 90*g3^2*MF^2*MT^2*
           KroneckerDelta[mif1, mif4]*lamS[mif3, fl1]*lamSbar[mif2, fl1] + 
          90*g3^2*MF^2*MT^2*KroneckerDelta[mif2, mif3]*lamS[mif1, fl1]*
           lamSbar[mif4, fl1] - 125*g1^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           lamS[mif3, fl1]*lamSbar[mif4, fl1] - 60*g3^2*MF^2*MT^2*
           KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*lamSbar[mif4, fl1] - 
          135*g1^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           lamS[mif3, fl1]*lamSbar[mif4, fl1] - 180*g1^2*invepsilonbar*MF^2*
           MT^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
           lamSbar[mif4, fl1] - 1215*MF^2*MT^2*lamS[mif1, fl1]*
           lamS[mif3, fl2]*lamSbar[mif2, fl2]*lamSbar[mif4, fl1] - 
          1215*MF^2*MT^2*lamS[mif1, fl2]*lamS[mif3, fl1]*lamSbar[mif2, fl1]*
           lamSbar[mif4, fl2] + 180*g1^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*Log[MS^2/\[Mu]^2] + 
          180*g1^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
           lamSbar[mif4, fl1]*Log[MS^2/\[Mu]^2]))/(69120*MF^2*MS^2*MT^2*
         Pi^2), alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g3^4*MF^2*MT^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 24*g3^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          32*g2^4*MF^2*MS^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 12*g2^4*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 96*g2^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          25*g2^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] + 15*g2^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif3, 
            mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] + 20*g2^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] + 10*g3^2*MF^2*MT^2*KroneckerDelta[mif1, mif4]*
           lamS[mif3, fl1]*lamSbar[mif2, fl1] + 10*g3^2*MF^2*MT^2*
           KroneckerDelta[mif2, mif3]*lamS[mif1, fl1]*lamSbar[mif4, fl1] + 
          25*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
           lamSbar[mif4, fl1] + 15*g2^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif1, 
            mif2]*lamS[mif3, fl1]*lamSbar[mif4, fl1] + 20*g2^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
           lamSbar[mif4, fl1] - 15*MF^2*MT^2*lamS[mif1, fl1]*lamS[mif3, fl2]*
           lamSbar[mif2, fl2]*lamSbar[mif4, fl1] - 15*MF^2*MT^2*
           lamS[mif1, fl2]*lamS[mif3, fl1]*lamSbar[mif2, fl1]*
           lamSbar[mif4, fl2] - 20*g2^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*Log[MS^2/\[Mu]^2] - 
          20*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
           lamSbar[mif4, fl1]*Log[MS^2/\[Mu]^2]))/(7680*MF^2*MS^2*MT^2*Pi^2), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (160*MF^2*Pi^2) - (g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3])/(1280*MS^2*Pi^2) - 
         (8*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (135*MF^2*Pi^2) + (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(480*MF^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (2160*MS^2*Pi^2) + (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(3840*MS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (90*MT^2*Pi^2) + (11*g1^2*MS^6*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1])/(864*(-MS^2 + MT^2)^4*Pi^2) - 
         (11*g3^2*MS^6*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (2304*(-MS^2 + MT^2)^4*Pi^2) + (g1^2*invepsilonbar*MS^6*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (144*(-MS^2 + MT^2)^4*Pi^2) - (g3^2*invepsilonbar*MS^6*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (384*(-MS^2 + MT^2)^4*Pi^2) - (11*g1^2*MT^6*KroneckerDelta[mif3, 
            mif4]*lamu[mif2]*lamubar[mif1])/(864*(-MS^2 + MT^2)^4*Pi^2) + 
         (11*g3^2*MT^6*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (2304*(-MS^2 + MT^2)^4*Pi^2) - (g1^2*invepsilonbar*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (144*(-MS^2 + MT^2)^4*Pi^2) + (g3^2*invepsilonbar*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (384*(-MS^2 + MT^2)^4*Pi^2) - (g1^2*MS^4*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g3^2*MS^4*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (256*(-MS^2 + MT^2)^3*Pi^2) + (3*g1^2*iCPV^2*MS^4*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (96*(-MS^2 + MT^2)^3*Pi^2) - (g3^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (3*g1^2*MT^4*KroneckerDelta[mif3, 
            mif4]*lamu[mif2]*lamubar[mif1])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MT^4*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*MT^4*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MT^4*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1])/
          (24*(-MS^2 + MT^2)^2*Pi^2) - (g3^2*MS^2*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1])/(24*(-MS^2 + MT^2)^2*Pi^2) - 
         (g3^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*MT^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MT^2*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (7*g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1])/(288*(-MS^2 + MT^2)*Pi^2) - 
         (g3^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1])/(384*(-MS^2 + MT^2)*Pi^2) + 
         (11*g3^2*MS^6*KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1])/
          (768*(-MS^2 + MT^2)^4*Pi^2) + (g3^2*invepsilonbar*MS^6*
           KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1])/
          (128*(-MS^2 + MT^2)^4*Pi^2) - (11*g3^2*MT^6*KroneckerDelta[mif2, 
            mif3]*lamu[mif4]*lamubar[mif1])/(768*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*MT^6*KroneckerDelta[mif2, mif3]*lamu[mif4]*
           lamubar[mif1])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (9*g3^2*MS^4*KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1])/
          (256*(-MS^2 + MT^2)^3*Pi^2) + (3*g3^2*invepsilonbar*MS^4*
           KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*g3^2*MS^2*KroneckerDelta[mif2, 
            mif3]*lamu[mif4]*lamubar[mif1])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*MS^2*KroneckerDelta[mif2, mif3]*lamu[mif4]*
           lamubar[mif1])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*lamu[mif4]*
           lamubar[mif1])/(128*(-MS^2 + MT^2)*Pi^2) + 
         (11*g3^2*MS^6*KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3])/
          (768*(-MS^2 + MT^2)^4*Pi^2) + (g3^2*invepsilonbar*MS^6*
           KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^4*Pi^2) - (11*g3^2*MT^6*KroneckerDelta[mif1, 
            mif4]*lamu[mif2]*lamubar[mif3])/(768*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*MT^6*KroneckerDelta[mif1, mif4]*lamu[mif2]*
           lamubar[mif3])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (9*g3^2*MS^4*KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3])/
          (256*(-MS^2 + MT^2)^3*Pi^2) + (3*g3^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*g3^2*MS^2*KroneckerDelta[mif1, 
            mif4]*lamu[mif2]*lamubar[mif3])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif4]*lamu[mif2]*
           lamubar[mif3])/(128*(-MS^2 + MT^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*lamu[mif2]*
           lamubar[mif3])/(128*(-MS^2 + MT^2)*Pi^2) + 
         (11*g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (864*(-MS^2 + MT^2)^4*Pi^2) - (11*g3^2*MS^6*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3])/(2304*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(144*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(384*(-MS^2 + MT^2)^4*Pi^2) - 
         (11*g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (864*(-MS^2 + MT^2)^4*Pi^2) + (11*g3^2*MT^6*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3])/(2304*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(144*(-MS^2 + MT^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(384*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g3^2*MS^4*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3])/(256*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(96*(-MS^2 + MT^2)^3*Pi^2) - 
         (g3^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1^2*iCPV^2*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^3*Pi^2) + (g1^2*invepsilonbar*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (g1^2*iCPV^2*invepsilonbar*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (32*(-MS^2 + MT^2)^3*Pi^2) - (g1^2*MS^2*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(24*(-MS^2 + MT^2)^2*Pi^2) - 
         (g3^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^2*Pi^2) + (g1^2*iCPV^2*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (32*(-MS^2 + MT^2)^2*Pi^2) - (g1^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (24*(-MS^2 + MT^2)^2*Pi^2) - (g3^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^2*Pi^2) + (g1^2*iCPV^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (32*(-MS^2 + MT^2)^2*Pi^2) + (g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MT^2*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (7*g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(288*(-MS^2 + MT^2)*Pi^2) - 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(384*(-MS^2 + MT^2)*Pi^2) + 
         (9*MS^4*lamu[mif2]*lamu[mif4]*lamubar[mif1]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (3*invepsilonbar*MS^4*lamu[mif2]*
           lamu[mif4]*lamubar[mif1]*lamubar[mif3])/(64*(-MS^2 + MT^2)^3*
           Pi^2) - (9*MT^4*lamu[mif2]*lamu[mif4]*lamubar[mif1]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) - (3*invepsilonbar*MT^4*lamu[mif2]*
           lamu[mif4]*lamubar[mif1]*lamubar[mif3])/(64*(-MS^2 + MT^2)^3*
           Pi^2) + (3*MS^2*lamu[mif2]*lamu[mif4]*lamubar[mif1]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MS^2*lamu[mif2]*
           lamu[mif4]*lamubar[mif1]*lamubar[mif3])/(64*(-MS^2 + MT^2)^2*
           Pi^2) + (3*MT^2*lamu[mif2]*lamu[mif4]*lamubar[mif1]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamu[mif2]*
           lamu[mif4]*lamubar[mif1]*lamubar[mif3])/(64*(-MS^2 + MT^2)^2*
           Pi^2) - (g1^2*MS^6*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1]*Log[MS^2/\[Mu]^2])/(144*(-MS^2 + MT^2)^4*Pi^2) + 
         (g3^2*MS^6*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(384*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*MS^4*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)^3*Pi^2) + 
         (g3^2*MS^4*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MS^4*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(24*(-MS^2 + MT^2)^2*Pi^2) + 
         (g3^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(288*(-MS^2 + MT^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(384*(-MS^2 + MT^2)*Pi^2) - 
         (g3^2*MS^6*KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*g3^2*MS^4*KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g3^2*MS^2*KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (g3^2*MS^6*KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^4*Pi^2) - 
         (3*g3^2*MS^4*KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g3^2*MS^2*KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(144*(-MS^2 + MT^2)^4*Pi^2) + 
         (g3^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(384*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)^3*Pi^2) + 
         (g3^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(24*(-MS^2 + MT^2)^2*Pi^2) + 
         (g3^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(288*(-MS^2 + MT^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(384*(-MS^2 + MT^2)*Pi^2) - 
         (3*MS^4*lamu[mif2]*lamu[mif4]*lamubar[mif1]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MS^2*lamu[mif2]*lamu[mif4]*lamubar[mif1]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*MT^6*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2])/(144*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*MT^6*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2])/(384*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MT^4*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MT^4*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MT^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2])/(48*(-MS^2 + MT^2)*Pi^2) + 
         (g3^2*MT^6*KroneckerDelta[mif2, mif3]*lamu[mif4]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (g3^2*MT^6*KroneckerDelta[mif1, mif4]*lamu[mif2]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(128*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(144*(-MS^2 + MT^2)^4*Pi^2) - 
         (g3^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(384*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(48*(-MS^2 + MT^2)*Pi^2) + 
         (3*MT^4*lamu[mif2]*lamu[mif4]*lamubar[mif1]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*MT^2*lamu[mif2]*lamu[mif4]*lamubar[mif1]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2)), 
      alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (160*MF^2*Pi^2) - (g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3])/(1280*MS^2*Pi^2) - 
         (2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (135*MF^2*Pi^2) + (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(480*MF^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (8640*MS^2*Pi^2) + (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(3840*MS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (360*MT^2*Pi^2)), alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(96*g1^4*MF^2*MS^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 380*g1^4*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          512*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 560*g1^4*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2048*g1^4*MS^8*MT^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          360*g1^4*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3072*g1^4*MS^6*MT^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          80*g1^4*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2048*g1^4*MS^4*MT^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          4*g1^4*MF^2*MT^10*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 512*g1^4*MS^2*MT^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 115*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1] + 
          135*g1^2*iCPV^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1] - 585*g1^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1] - 
          135*g1^2*iCPV^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1] + 765*g1^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1] - 
          135*g1^2*iCPV^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1] - 295*g1^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1] + 
          135*g1^2*iCPV^2*MF^2*MS^2*MT^8*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1] - 180*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2] + 540*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, 
            mif4]*lamu[mif2]*lamubar[mif1]*Log[MS^2/\[Mu]^2] - 
          270*g1^2*iCPV^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1]*Log[MS^2/\[Mu]^2] - 270*g1^2*MF^2*MS^4*
           MT^6*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2] + 270*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MS^2/\[Mu]^2] - 30*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif3, 
            mif4]*lamu[mif2]*lamubar[mif1]*Log[MS^2/\[Mu]^2] + 
          180*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1]*Log[MT^2/\[Mu]^2] - 540*g1^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2] + 270*g1^2*iCPV^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2] + 270*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, 
            mif4]*lamu[mif2]*lamubar[mif1]*Log[MT^2/\[Mu]^2] - 
          270*g1^2*iCPV^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1]*Log[MT^2/\[Mu]^2] + 30*g1^2*MF^2*MS^2*
           MT^8*KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2]))/(8640*MF^2*MS^2*MT^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOud8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g3^4*MF^2*MS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 24*g3^4*MS^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 12*g3^4*MF^2*MS^6*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          96*g3^4*MS^8*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 18*g3^4*MF^2*MS^4*MT^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 144*g3^4*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g3^4*MF^2*MS^2*MT^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 96*g3^4*MS^4*MT^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          3*g3^4*MF^2*MT^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 24*g3^4*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 10*g3^2*MF^2*MS^8*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1] - 
          45*g3^2*MF^2*MS^6*MT^2*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1] + 90*g3^2*MF^2*MS^4*MT^4*KroneckerDelta[mif3, mif4]*
           lamu[mif2]*lamubar[mif1] - 55*g3^2*MF^2*MS^2*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1] - 
          30*g3^2*MF^2*MS^2*MT^6*KroneckerDelta[mif3, mif4]*lamu[mif2]*
           lamubar[mif1]*Log[MS^2/\[Mu]^2] + 30*g3^2*MF^2*MS^2*MT^6*
           KroneckerDelta[mif3, mif4]*lamu[mif2]*lamubar[mif1]*
           Log[MT^2/\[Mu]^2]))/(960*MF^2*MS^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-96*g1^4*MF^2*MS^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 380*g1^4*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          512*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 560*g1^4*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 2048*g1^4*MS^8*MT^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          360*g1^4*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3072*g1^4*MS^6*MT^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          80*g1^4*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 2048*g1^4*MS^4*MT^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          4*g1^4*MF^2*MT^10*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 512*g1^4*MS^2*MT^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 250*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 
          270*g1^2*iCPV^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif1, fl1]*lamSbar[mif2, fl1] - 360*g1^2*invepsilonbar*MF^2*
           MS^8*MT^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] + 1000*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, 
            mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] + 1080*g1^2*iCPV^2*MF^2*
           MS^6*MT^4*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] + 1440*g1^2*invepsilonbar*MF^2*MS^6*MT^4*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 
          1500*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] - 1620*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 
          2160*g1^2*invepsilonbar*MF^2*MS^4*MT^6*KroneckerDelta[mif3, mif4]*
           lamS[mif1, fl1]*lamSbar[mif2, fl1] + 1000*g1^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] + 
          1080*g1^2*iCPV^2*MF^2*MS^2*MT^8*KroneckerDelta[mif3, mif4]*
           lamS[mif1, fl1]*lamSbar[mif2, fl1] + 1440*g1^2*invepsilonbar*MF^2*
           MS^2*MT^8*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] - 250*g1^2*MF^2*MT^10*KroneckerDelta[mif3, 
            mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 270*g1^2*iCPV^2*MF^2*
           MT^10*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] - 360*g1^2*invepsilonbar*MF^2*MT^10*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 
          115*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3] - 135*g1^2*iCPV^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3] + 
          585*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3] + 135*g1^2*iCPV^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3] - 
          765*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3] + 135*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3] + 
          295*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3] - 135*g1^2*iCPV^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3] - 
          270*MF^2*MS^8*MT^2*lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*
           lamubar[mif3] + 810*MF^2*MS^6*MT^4*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3] - 810*MF^2*MS^4*MT^6*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3] + 
          270*MF^2*MS^2*MT^8*lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*
           lamubar[mif3] + 360*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*Log[MS^2/\[Mu]^2] - 
          1440*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*Log[MS^2/\[Mu]^2] + 2160*g1^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1]*
           Log[MS^2/\[Mu]^2] - 1440*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif3, 
            mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1]*Log[MS^2/\[Mu]^2] + 
          360*g1^2*MF^2*MT^10*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*Log[MS^2/\[Mu]^2] + 180*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2] - 540*g1^2*MF^2*MS^6*MT^4*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2] + 
          270*g1^2*iCPV^2*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2] + 270*g1^2*MF^2*MS^4*
           MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2] - 270*g1^2*iCPV^2*MF^2*MS^4*MT^6*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2] + 30*g1^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2] + 
          270*MF^2*MS^6*MT^4*lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2] - 540*MF^2*MS^4*MT^6*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2] + 270*MF^2*MS^2*MT^8*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2] - 
          180*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2] + 540*g1^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2] - 270*g1^2*iCPV^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2] - 270*g1^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3]*Log[MT^2/\[Mu]^2] + 
          270*g1^2*iCPV^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3]*Log[MT^2/\[Mu]^2] - 30*g1^2*MF^2*MS^2*
           MT^8*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2] - 270*MF^2*MS^6*MT^4*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3]*Log[MT^2/\[Mu]^2] + 
          540*MF^2*MS^4*MT^6*lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2] - 270*MF^2*MS^2*MT^8*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2] - 270*MF^2*MS^8*MT^2*lamS[mif1, fl1]*lamu[mif4]*
           yT[fl1]*yu[mif2, mif3] + 810*MF^2*MS^6*MT^4*lamS[mif1, fl1]*
           lamu[mif4]*yT[fl1]*yu[mif2, mif3] - 810*MF^2*MS^4*MT^6*
           lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*yu[mif2, mif3] + 
          270*MF^2*MS^2*MT^8*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif2, mif3] + 270*MF^2*MS^8*MT^2*lamS[mif1, fl1]*lamu[mif4]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif2, mif3] - 540*MF^2*MS^6*MT^4*
           lamS[mif1, fl1]*lamu[mif4]*Log[MS^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3] + 270*MF^2*MS^4*MT^6*lamS[mif1, fl1]*lamu[mif4]*
           Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif2, mif3] - 270*MF^2*MS^8*MT^2*
           lamS[mif1, fl1]*lamu[mif4]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3] + 540*MF^2*MS^6*MT^4*lamS[mif1, fl1]*lamu[mif4]*
           Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif2, mif3] - 270*MF^2*MS^4*MT^6*
           lamS[mif1, fl1]*lamu[mif4]*Log[MT^2/\[Mu]^2]*yT[fl1]*
           yu[mif2, mif3] - 270*MF^2*MS^8*MT^2*lamSbar[mif2, fl1]*
           lamubar[mif3]*yTbar[fl1]*yubar[mif1, mif4] + 810*MF^2*MS^6*MT^4*
           lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*yubar[mif1, mif4] - 
          810*MF^2*MS^4*MT^6*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif4] + 270*MF^2*MS^2*MT^8*lamSbar[mif2, fl1]*
           lamubar[mif3]*yTbar[fl1]*yubar[mif1, mif4] + 270*MF^2*MS^8*MT^2*
           lamSbar[mif2, fl1]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*
           yubar[mif1, mif4] - 540*MF^2*MS^6*MT^4*lamSbar[mif2, fl1]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] + 
          270*MF^2*MS^4*MT^6*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] - 
          270*MF^2*MS^8*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] + 
          540*MF^2*MS^6*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] - 
          270*MF^2*MS^4*MT^6*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] - 
          180*MF^2*MS^10*yT[fl1]*yTbar[fl1]*yu[mif2, mif3]*
           yubar[mif1, mif4] + 720*MF^2*MS^8*MT^2*yT[fl1]*yTbar[fl1]*
           yu[mif2, mif3]*yubar[mif1, mif4] - 1080*MF^2*MS^6*MT^4*yT[fl1]*
           yTbar[fl1]*yu[mif2, mif3]*yubar[mif1, mif4] + 720*MF^2*MS^4*MT^6*
           yT[fl1]*yTbar[fl1]*yu[mif2, mif3]*yubar[mif1, mif4] - 
          180*MF^2*MS^2*MT^8*yT[fl1]*yTbar[fl1]*yu[mif2, mif3]*
           yubar[mif1, mif4]))/(17280*MF^2*MS^2*MT^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g3^4*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 24*g3^4*MS^10*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g3^4*MF^2*MS^6*MT^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 96*g3^4*MS^8*MT^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g3^4*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 144*g3^4*MS^6*MT^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g3^4*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 96*g3^4*MS^4*MT^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          3*g3^4*MF^2*MT^10*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 24*g3^4*MS^2*MT^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 10*g3^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 
          40*g3^2*MF^2*MS^6*MT^4*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] + 60*g3^2*MF^2*MS^4*MT^6*KroneckerDelta[mif3, 
            mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] - 40*g3^2*MF^2*MS^2*MT^8*
           KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1] + 
          10*g3^2*MF^2*MT^10*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1] + 10*g3^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3] - 45*g3^2*MF^2*MS^6*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3] + 
          90*g3^2*MF^2*MS^4*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3] - 55*g3^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3] - 90*MF^2*MS^8*MT^2*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3] + 270*MF^2*MS^6*MT^4*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3] - 
          270*MF^2*MS^4*MT^6*lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*
           lamubar[mif3] + 90*MF^2*MS^2*MT^8*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3] - 30*g3^2*MF^2*MS^2*
           MT^8*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2] + 90*MF^2*MS^6*MT^4*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2] - 
          180*MF^2*MS^4*MT^6*lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2] + 90*MF^2*MS^2*MT^8*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2] + 30*g3^2*MF^2*MS^2*MT^8*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3]*Log[MT^2/\[Mu]^2] - 
          90*MF^2*MS^6*MT^4*lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2] + 180*MF^2*MS^4*MT^6*
           lamS[mif1, fl1]*lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2] - 90*MF^2*MS^2*MT^8*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*lamu[mif4]*lamubar[mif3]*Log[MT^2/\[Mu]^2] - 
          90*MF^2*MS^8*MT^2*lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*
           yu[mif2, mif3] + 270*MF^2*MS^6*MT^4*lamS[mif1, fl1]*lamu[mif4]*
           yT[fl1]*yu[mif2, mif3] - 270*MF^2*MS^4*MT^6*lamS[mif1, fl1]*
           lamu[mif4]*yT[fl1]*yu[mif2, mif3] + 90*MF^2*MS^2*MT^8*
           lamS[mif1, fl1]*lamu[mif4]*yT[fl1]*yu[mif2, mif3] + 
          90*MF^2*MS^8*MT^2*lamS[mif1, fl1]*lamu[mif4]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yu[mif2, mif3] - 180*MF^2*MS^6*MT^4*lamS[mif1, fl1]*
           lamu[mif4]*Log[MS^2/\[Mu]^2]*yT[fl1]*yu[mif2, mif3] + 
          90*MF^2*MS^4*MT^6*lamS[mif1, fl1]*lamu[mif4]*Log[MS^2/\[Mu]^2]*
           yT[fl1]*yu[mif2, mif3] - 90*MF^2*MS^8*MT^2*lamS[mif1, fl1]*
           lamu[mif4]*Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif2, mif3] + 
          180*MF^2*MS^6*MT^4*lamS[mif1, fl1]*lamu[mif4]*Log[MT^2/\[Mu]^2]*
           yT[fl1]*yu[mif2, mif3] - 90*MF^2*MS^4*MT^6*lamS[mif1, fl1]*
           lamu[mif4]*Log[MT^2/\[Mu]^2]*yT[fl1]*yu[mif2, mif3] - 
          90*MF^2*MS^8*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif4] + 270*MF^2*MS^6*MT^4*lamSbar[mif2, fl1]*
           lamubar[mif3]*yTbar[fl1]*yubar[mif1, mif4] - 270*MF^2*MS^4*MT^6*
           lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*yubar[mif1, mif4] + 
          90*MF^2*MS^2*MT^8*lamSbar[mif2, fl1]*lamubar[mif3]*yTbar[fl1]*
           yubar[mif1, mif4] + 90*MF^2*MS^8*MT^2*lamSbar[mif2, fl1]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] - 
          180*MF^2*MS^6*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] + 
          90*MF^2*MS^4*MT^6*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] - 
          90*MF^2*MS^8*MT^2*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] + 
          180*MF^2*MS^6*MT^4*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] - 
          90*MF^2*MS^4*MT^6*lamSbar[mif2, fl1]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yTbar[fl1]*yubar[mif1, mif4] - 
          60*MF^2*MS^10*yT[fl1]*yTbar[fl1]*yu[mif2, mif3]*yubar[mif1, mif4] + 
          240*MF^2*MS^8*MT^2*yT[fl1]*yTbar[fl1]*yu[mif2, mif3]*
           yubar[mif1, mif4] - 360*MF^2*MS^6*MT^4*yT[fl1]*yTbar[fl1]*
           yu[mif2, mif3]*yubar[mif1, mif4] + 240*MF^2*MS^4*MT^6*yT[fl1]*
           yTbar[fl1]*yu[mif2, mif3]*yubar[mif1, mif4] - 60*MF^2*MS^2*MT^8*
           yT[fl1]*yTbar[fl1]*yu[mif2, mif3]*yubar[mif1, mif4]))/
        (960*MF^2*MS^2*MT^2*(MS^2 - MT^2)^4*Pi^2), 
      alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*((2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4])/(135*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(8640*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (360*MT^2*Pi^2) + (25*g1^2*KroneckerDelta[mif3, mif4]*
           lamS[mif1, fl1]*lamSbar[mif2, fl1])/(3456*MS^2*Pi^2) + 
         (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1])/(128*MS^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1])/(96*MS^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1]*
           Log[MS^2/\[Mu]^2])/(96*MS^2*Pi^2) - 
         (yd[mif2, mif3]*ydbar[mif1, mif4]*yT[fl1]*yTbar[fl1])/
          (96*MT^2*Pi^2)), alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
             mif4])/(40*MF^2*Pi^2) - (g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(320*MS^2*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1])/
          (96*MS^2*Pi^2) - (yd[mif2, mif3]*ydbar[mif1, mif4]*yT[fl1]*
           yTbar[fl1])/(16*MT^2*Pi^2)), alphaOquqd1bar[mif1_, mif2_, mif3_, 
        mif4_] -> (onelooporder*(3*MS^2*MT^2*lamS[mif1, fl1]*lamu[mif2]*
           ydbar[mif3, mif4]*yT[fl1] - 3*MT^4*lamS[mif1, fl1]*lamu[mif2]*
           ydbar[mif3, mif4]*yT[fl1] - 3*MS^2*MT^2*lamS[mif1, fl1]*lamu[mif2]*
           Log[MS^2/\[Mu]^2]*ydbar[mif3, mif4]*yT[fl1] + 
          3*MS^2*MT^2*lamS[mif1, fl1]*lamu[mif2]*Log[MT^2/\[Mu]^2]*
           ydbar[mif3, mif4]*yT[fl1] + 2*MS^4*ydbar[mif3, mif4]*yT[fl1]*
           yTbar[fl1]*yubar[mif1, mif2] - 4*MS^2*MT^2*ydbar[mif3, mif4]*
           yT[fl1]*yTbar[fl1]*yubar[mif1, mif2] + 2*MT^4*ydbar[mif3, mif4]*
           yT[fl1]*yTbar[fl1]*yubar[mif1, mif2]))/(32*MT^2*(-MS^2 + MT^2)^2*
         Pi^2), alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-64*g2^4*MF^2*MS^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 24*g2^4*MF^2*MT^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          192*g2^4*MS^2*MT^2*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] - 48*g1^4*MF^2*MS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 32*g2^4*MF^2*MS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          2*g1^4*MF^2*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g2^4*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 256*g1^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          96*g2^4*MS^2*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 15*g1^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[fl1, mif1]*lamSbar[fl1, mif2] - 75*g2^2*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*lamSbar[fl1, mif2] - 
          45*g1^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2] - 45*g2^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif3, 
            mif4]*lamS[fl1, mif1]*lamSbar[fl1, mif2] - 60*g1^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2] - 60*g2^2*invepsilonbar*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*lamSbar[fl1, mif2] + 
          150*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif4]*lamS[fl1, mif3]*
           lamSbar[fl1, mif2] + 90*g2^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif1, 
            mif4]*lamS[fl1, mif3]*lamSbar[fl1, mif2] + 120*g2^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif1, mif4]*lamS[fl1, mif3]*
           lamSbar[fl1, mif2] + 150*g2^2*MF^2*MT^2*KroneckerDelta[mif2, mif3]*
           lamS[fl1, mif1]*lamSbar[fl1, mif4] + 90*g2^2*iCPV^2*MF^2*MT^2*
           KroneckerDelta[mif2, mif3]*lamS[fl1, mif1]*lamSbar[fl1, mif4] + 
          120*g2^2*invepsilonbar*MF^2*MT^2*KroneckerDelta[mif2, mif3]*
           lamS[fl1, mif1]*lamSbar[fl1, mif4] - 15*g1^2*MF^2*MT^2*
           KroneckerDelta[mif1, mif2]*lamS[fl1, mif3]*lamSbar[fl1, mif4] - 
          75*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[fl1, mif3]*
           lamSbar[fl1, mif4] - 45*g1^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif1, 
            mif2]*lamS[fl1, mif3]*lamSbar[fl1, mif4] - 45*g2^2*iCPV^2*MF^2*
           MT^2*KroneckerDelta[mif1, mif2]*lamS[fl1, mif3]*
           lamSbar[fl1, mif4] - 60*g1^2*invepsilonbar*MF^2*MT^2*
           KroneckerDelta[mif1, mif2]*lamS[fl1, mif3]*lamSbar[fl1, mif4] - 
          60*g2^2*invepsilonbar*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           lamS[fl1, mif3]*lamSbar[fl1, mif4] - 360*MF^2*MT^2*lamS[fl1, mif1]*
           lamS[fl2, mif3]*lamSbar[fl1, mif4]*lamSbar[fl2, mif2] - 
          360*MF^2*MT^2*lamS[fl1, mif3]*lamS[fl2, mif1]*lamSbar[fl1, mif2]*
           lamSbar[fl2, mif4] - 180*MF^2*MT^2*lamS[fl1, mif1]*lamS[fl2, mif3]*
           lamSbar[fl1, mif2]*lamSbar[fl2, mif4] + 60*g1^2*MF^2*MT^2*
           KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*lamSbar[fl1, mif2]*
           Log[MS^2/\[Mu]^2] + 60*g2^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[fl1, mif1]*lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2] - 
          120*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif4]*lamS[fl1, mif3]*
           lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2] - 120*g2^2*MF^2*MT^2*
           KroneckerDelta[mif2, mif3]*lamS[fl1, mif1]*lamSbar[fl1, mif4]*
           Log[MS^2/\[Mu]^2] + 60*g1^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*
           lamS[fl1, mif3]*lamSbar[fl1, mif4]*Log[MS^2/\[Mu]^2] + 
          60*g2^2*MF^2*MT^2*KroneckerDelta[mif1, mif2]*lamS[fl1, mif3]*
           lamSbar[fl1, mif4]*Log[MS^2/\[Mu]^2] + 215*g1^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*yT[mif2]*yTbar[mif1] - 
          125*g2^2*MF^2*MS^2*KroneckerDelta[mif3, mif4]*yT[mif2]*
           yTbar[mif1] - 90*g1^2*iCPV^2*MF^2*MS^2*KroneckerDelta[mif3, mif4]*
           yT[mif2]*yTbar[mif1] + 60*g2^2*iCPV^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*yT[mif2]*yTbar[mif1] + 
          30*g1^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif3, mif4]*yT[mif2]*
           yTbar[mif1] - 10*g2^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif3, 
            mif4]*yT[mif2]*yTbar[mif1] - 30*g1^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*yT[mif2]*
           yTbar[mif1] + 10*g2^2*MF^2*MS^2*KroneckerDelta[mif3, mif4]*
           Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1] + 180*MF^2*MS^2*
           yl[mif4, fl1]*ylbar[mif3, fl1]*yT[mif2]*yTbar[mif1] + 
          120*invepsilonbar*MF^2*MS^2*yl[mif4, fl1]*ylbar[mif3, fl1]*yT[mif2]*
           yTbar[mif1] - 120*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[mif4, fl1]*
           ylbar[mif3, fl1]*yT[mif2]*yTbar[mif1] + 250*g2^2*MF^2*MS^2*
           KroneckerDelta[mif2, mif3]*yT[mif4]*yTbar[mif1] - 
          120*g2^2*iCPV^2*MF^2*MS^2*KroneckerDelta[mif2, mif3]*yT[mif4]*
           yTbar[mif1] + 20*g2^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif2, 
            mif3]*yT[mif4]*yTbar[mif1] - 20*g2^2*MF^2*MS^2*
           KroneckerDelta[mif2, mif3]*Log[MT^2/\[Mu]^2]*yT[mif4]*
           yTbar[mif1] - 90*MF^2*MS^2*yl[mif2, fl1]*ylbar[mif3, fl1]*yT[mif4]*
           yTbar[mif1] - 60*invepsilonbar*MF^2*MS^2*yl[mif2, fl1]*
           ylbar[mif3, fl1]*yT[mif4]*yTbar[mif1] + 60*MF^2*MS^2*
           Log[MT^2/\[Mu]^2]*yl[mif2, fl1]*ylbar[mif3, fl1]*yT[mif4]*
           yTbar[mif1] + 250*g2^2*MF^2*MS^2*KroneckerDelta[mif1, mif4]*
           yT[mif2]*yTbar[mif3] - 120*g2^2*iCPV^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif4]*yT[mif2]*yTbar[mif3] + 
          20*g2^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif1, mif4]*yT[mif2]*
           yTbar[mif3] - 20*g2^2*MF^2*MS^2*KroneckerDelta[mif1, mif4]*
           Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif3] - 90*MF^2*MS^2*
           yl[mif4, fl1]*ylbar[mif1, fl1]*yT[mif2]*yTbar[mif3] - 
          60*invepsilonbar*MF^2*MS^2*yl[mif4, fl1]*ylbar[mif1, fl1]*yT[mif2]*
           yTbar[mif3] + 60*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[mif4, fl1]*
           ylbar[mif1, fl1]*yT[mif2]*yTbar[mif3] + 215*g1^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif2]*yT[mif4]*yTbar[mif3] - 
          125*g2^2*MF^2*MS^2*KroneckerDelta[mif1, mif2]*yT[mif4]*
           yTbar[mif3] - 90*g1^2*iCPV^2*MF^2*MS^2*KroneckerDelta[mif1, mif2]*
           yT[mif4]*yTbar[mif3] + 60*g2^2*iCPV^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif2]*yT[mif4]*yTbar[mif3] + 
          30*g1^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif1, mif2]*yT[mif4]*
           yTbar[mif3] - 10*g2^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif1, 
            mif2]*yT[mif4]*yTbar[mif3] - 30*g1^2*MF^2*MS^2*
           KroneckerDelta[mif1, mif2]*Log[MT^2/\[Mu]^2]*yT[mif4]*
           yTbar[mif3] + 10*g2^2*MF^2*MS^2*KroneckerDelta[mif1, mif2]*
           Log[MT^2/\[Mu]^2]*yT[mif4]*yTbar[mif3] + 180*MF^2*MS^2*
           yl[mif2, fl1]*ylbar[mif1, fl1]*yT[mif4]*yTbar[mif3] + 
          120*invepsilonbar*MF^2*MS^2*yl[mif2, fl1]*ylbar[mif1, fl1]*yT[mif4]*
           yTbar[mif3] - 120*MF^2*MS^2*Log[MT^2/\[Mu]^2]*yl[mif2, fl1]*
           ylbar[mif1, fl1]*yT[mif4]*yTbar[mif3] - 300*MF^2*MS^2*yT[mif2]*
           yT[mif4]*yTbar[mif1]*yTbar[mif3]))/(7680*MF^2*MS^2*MT^2*Pi^2), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-48*g1^4*MF^10*MS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 192*g1^4*MF^8*MS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          288*g1^4*MF^6*MS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 192*g1^4*MF^4*MS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 48*g1^4*MF^2*MS^10*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          2*g1^4*MF^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 248*g1^4*MF^8*MS^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 1012*g1^4*MF^6*MS^4*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          1528*g1^4*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 1022*g1^4*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          256*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 375*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif3, mif4]*
           yQ[mif1]*yQbar[mif2] - 180*g1^2*iCPV^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2] - 
          990*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2] + 180*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, 
            mif4]*yQ[mif1]*yQbar[mif2] + 765*g1^2*MF^4*MS^6*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2] + 
          180*g1^2*iCPV^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2] - 150*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           yQ[mif1]*yQbar[mif2] - 180*g1^2*iCPV^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2] - 
          30*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*
           yQ[mif1]*yQbar[mif2] - 360*g1^2*MF^6*MS^4*MT^2*
           KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] + 360*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, 
            mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] + 
          720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] - 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] - 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] + 30*g1^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] + 360*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] - 360*g1^2*iCPV^2*MF^6*MS^4*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] - 720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] + 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] + 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] + 375*g1^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4] - 
          180*g1^2*iCPV^2*MF^8*MS^2*MT^2*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4] - 990*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif1, mif2]*
           yQ[mif3]*yQbar[mif4] + 180*g1^2*iCPV^2*MF^6*MS^4*MT^2*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4] + 
          765*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4] + 180*g1^2*iCPV^2*MF^4*MS^6*MT^2*KroneckerDelta[mif1, 
            mif2]*yQ[mif3]*yQbar[mif4] - 150*g1^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4] - 
          180*g1^2*iCPV^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4] - 30*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MF^2/\[Mu]^2]*yQ[mif3]*yQbar[mif4] - 360*g1^2*MF^6*MS^4*MT^2*
           KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4] + 360*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif1, 
            mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*yQbar[mif4] + 
          720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MF^2/\[Mu]^2]*yQ[mif3]*yQbar[mif4] - 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4] - 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MF^2/\[Mu]^2]*yQ[mif3]*yQbar[mif4] + 30*g1^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4] + 360*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MS^2/\[Mu]^2]*yQ[mif3]*yQbar[mif4] - 360*g1^2*iCPV^2*MF^6*MS^4*
           MT^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4] - 720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MS^2/\[Mu]^2]*yQ[mif3]*yQbar[mif4] + 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4] + 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif1, mif2]*
           Log[MS^2/\[Mu]^2]*yQ[mif3]*yQbar[mif4] - 135*MF^8*MS^2*MT^2*
           yQ[mif1]*yQ[mif3]*yQbar[mif2]*yQbar[mif4] + 135*MF^6*MS^4*MT^2*
           yQ[mif1]*yQ[mif3]*yQbar[mif2]*yQbar[mif4] + 135*MF^4*MS^6*MT^2*
           yQ[mif1]*yQ[mif3]*yQbar[mif2]*yQbar[mif4] - 135*MF^2*MS^8*MT^2*
           yQ[mif1]*yQ[mif3]*yQbar[mif2]*yQbar[mif4] + 270*MF^6*MS^4*MT^2*
           Log[MF^2/\[Mu]^2]*yQ[mif1]*yQ[mif3]*yQbar[mif2]*yQbar[mif4] - 
          270*MF^4*MS^6*MT^2*Log[MF^2/\[Mu]^2]*yQ[mif1]*yQ[mif3]*yQbar[mif2]*
           yQbar[mif4] - 270*MF^6*MS^4*MT^2*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQ[mif3]*yQbar[mif2]*yQbar[mif4] + 270*MF^4*MS^6*MT^2*
           Log[MS^2/\[Mu]^2]*yQ[mif1]*yQ[mif3]*yQbar[mif2]*yQbar[mif4]))/
        (1920*MF^2*MS^2*(MF^2 - MS^2)^4*MT^2*Pi^2), 
      alphaOlebar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((-2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (15*MF^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(960*MS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (40*MT^2*Pi^2) - (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2])/(128*MS^2*Pi^2) - 
         (3*g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2])/(128*MS^2*Pi^2) - 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2])/(32*MS^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*lamSbar[fl1, mif2]*
           Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2) - 
         (11*g1^2*MF^6*KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (128*(MF^2 - MS^2)^4*Pi^2) - (3*g1^2*invepsilonbar*MF^6*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (64*(MF^2 - MS^2)^4*Pi^2) + (11*g1^2*MS^6*KroneckerDelta[mif1, 
            mif2]*yQ[mif3]*yQbar[mif4])/(128*(MF^2 - MS^2)^4*Pi^2) + 
         (3*g1^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^4*Pi^2) + 
         (9*g1^2*MF^4*KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (32*(MF^2 - MS^2)^3*Pi^2) - (9*g1^2*iCPV^2*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (32*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*invepsilonbar*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (9*g1^2*MS^4*KroneckerDelta[mif1, mif2]*
           yQ[mif3]*yQbar[mif4])/(128*(MF^2 - MS^2)^3*Pi^2) + 
         (9*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (64*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*MF^2*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^2*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MF^2*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (15*g1^2*MS^2*KroneckerDelta[mif1, 
            mif2]*yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (15*g1^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (64*(MF^2 - MS^2)^2*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (9*g1^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (64*(MF^2 - MS^2)*Pi^2) - (27*MF^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif2]*yQ[mif3]*yQbar[mif4])/(128*(MF^2 - MS^2)^2*
           Pi^2) - (9*invepsilonbar*MF^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*
           yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (27*MS^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*yQ[mif3]*yQbar[mif4])/
          (128*(MF^2 - MS^2)^2*Pi^2) + (9*invepsilonbar*MS^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif2]*yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*
           Pi^2) + (9*lamS[fl1, mif1]*lamSbar[fl1, mif2]*yQ[mif3]*
           yQbar[mif4])/(128*(MF^2 - MS^2)*Pi^2) + 
         (9*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl1, mif2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)*Pi^2) + 
         (3*g1^2*MF^6*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^4*Pi^2) - 
         (3*g1^2*MF^4*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MF^4*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MF^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(8*(MF^2 - MS^2)*Pi^2) + 
         (9*MF^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (3*g1^2*MS^6*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^4*Pi^2) + 
         (3*g1^2*MS^4*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (15*g1^2*MS^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)*Pi^2) - 
         (9*MS^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (9*lamS[fl1, mif1]*lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)*Pi^2) - 
         (yl[mif2, mif3]*ylbar[mif1, mif4]*yT[fl1]*yTbar[fl1])/
          (32*MT^2*Pi^2) + (43*g1^2*KroneckerDelta[mif3, mif4]*yT[mif2]*
           yTbar[mif1])/(384*MT^2*Pi^2) - (3*g1^2*iCPV^2*KroneckerDelta[mif3, 
            mif4]*yT[mif2]*yTbar[mif1])/(64*MT^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*yT[mif2]*yTbar[mif1])/
          (64*MT^2*Pi^2) - (g1^2*KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*
           yT[mif2]*yTbar[mif1])/(64*MT^2*Pi^2) - 
         (9*yl[fl1, mif3]*ylbar[fl1, mif4]*yT[mif2]*yTbar[mif1])/
          (128*MT^2*Pi^2) - (3*invepsilonbar*yl[fl1, mif3]*ylbar[fl1, mif4]*
           yT[mif2]*yTbar[mif1])/(64*MT^2*Pi^2) + 
         (3*Log[MT^2/\[Mu]^2]*yl[fl1, mif3]*ylbar[fl1, mif4]*yT[mif2]*
           yTbar[mif1])/(64*MT^2*Pi^2)), alphaOlq1bar[mif1_, mif2_, mif3_, 
        mif4_] -> (3*lamS[mif3, mif1]*lamSbar[mif4, mif2])/(4*MS^2) + 
        onelooporder*((g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
             mif4])/(45*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4])/(5760*MS^2*Pi^2) + 
          (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
           (240*MT^2*Pi^2) + (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
            lamSbar[fl1, mif2])/(768*MS^2*Pi^2) + 
          (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
            lamSbar[fl1, mif2])/(256*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
            lamSbar[fl1, mif2])/(192*MS^2*Pi^2) + 
          (25*g1^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
            lamSbar[mif4, fl1])/(2304*MS^2*Pi^2) + 
          (3*g1^2*iCPV^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
            lamSbar[mif4, fl1])/(256*MS^2*Pi^2) + 
          (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
            lamSbar[mif4, fl1])/(64*MS^2*Pi^2) - 
          (9*lamS[MIF1, fl1]*lamS[mif3, mif1]*lamSbar[MIF1, mif2]*
            lamSbar[mif4, fl1])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[MIF1, fl1]*lamS[mif3, mif1]*
            lamSbar[MIF1, mif2]*lamSbar[mif4, fl1])/(256*MS^2*Pi^2) - 
          (3*lamS[fl1, mif1]*lamS[mif3, fl2]*lamSbar[fl1, mif2]*
            lamSbar[mif4, fl2])/(64*MS^2*Pi^2) - 
          (27*lamS[fl1, MIF1]*lamS[mif3, mif1]*lamSbar[fl1, mif2]*
            lamSbar[mif4, MIF1])/(512*MS^2*Pi^2) - 
          (27*invepsilonbar*lamS[fl1, MIF1]*lamS[mif3, mif1]*
            lamSbar[fl1, mif2]*lamSbar[mif4, MIF1])/(256*MS^2*Pi^2) + 
          (g1^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/(96*MS^2*Pi^2) + 
          (aEV*epsilonbar*g1^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (32*MS^2*Pi^2) + (3*g2^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (128*MS^2*Pi^2) + (9*aEV*epsilonbar*g2^2*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/(32*MS^2*Pi^2) + 
          (3*aEV*epsilonbar*g3^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (32*MS^2*Pi^2) + (aEV*epsilonbar*g1^2*invepsilonbar*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(48*MS^2*Pi^2) + 
          (3*aEV*epsilonbar*g2^2*invepsilonbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(64*MS^2*Pi^2) + 
          (aEV*epsilonbar*g3^2*invepsilonbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^2*Pi^2) - 
          (3*MF^4*YbridgeL*YbridgeLbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (3*invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (3*MT^4*YbridgeL*YbridgeLbar*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*invepsilonbar*MT^4*YbridgeL*YbridgeLbar*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (3*MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*invepsilonbar*MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (3*MF*MT^3*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (3*MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (3*invepsilonbar*MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*MF^4*YbridgeR*YbridgeRbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (3*invepsilonbar*MF^4*YbridgeR*
            YbridgeRbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (3*MT^4*YbridgeR*YbridgeRbar*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*invepsilonbar*MT^4*YbridgeR*YbridgeRbar*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (27*lamS[fl1, mif1]*lamS[mif3, MIF1]*lamSbar[fl1, MIF1]*
            lamSbar[mif4, mif2])/(512*MS^2*Pi^2) - 
          (27*invepsilonbar*lamS[fl1, mif1]*lamS[mif3, MIF1]*
            lamSbar[fl1, MIF1]*lamSbar[mif4, mif2])/(256*MS^2*Pi^2) - 
          (9*lamS[MIF1, mif1]*lamS[mif3, fl1]*lamSbar[MIF1, fl1]*
            lamSbar[mif4, mif2])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[MIF1, mif1]*lamS[mif3, fl1]*
            lamSbar[MIF1, fl1]*lamSbar[mif4, mif2])/(256*MS^2*Pi^2) - 
          (3*MT^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*lamu[fl1]*
            lamubar[fl1])/(32*MS^4*Pi^2) - (3*invepsilonbar*MT^2*
            lamS[mif3, mif1]*lamSbar[mif4, mif2]*lamu[fl1]*lamubar[fl1])/
           (32*MS^4*Pi^2) + (3*MF^4*YbridgeL*YbridgeLbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*MF^4*YbridgeR*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
            lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2])/(192*MS^2*Pi^2) - 
          (g1^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*lamSbar[mif4, fl1]*
            Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) + 
          (9*lamS[MIF1, fl1]*lamS[mif3, mif1]*lamSbar[MIF1, mif2]*
            lamSbar[mif4, fl1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) + 
          (27*lamS[fl1, MIF1]*lamS[mif3, mif1]*lamSbar[fl1, mif2]*
            lamSbar[mif4, MIF1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) - 
          (aEV*epsilonbar*g1^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*
            Log[MS^2/\[Mu]^2])/(48*MS^2*Pi^2) - (3*aEV*epsilonbar*g2^2*
            lamS[mif3, mif1]*lamSbar[mif4, mif2]*Log[MS^2/\[Mu]^2])/
           (64*MS^2*Pi^2) - (aEV*epsilonbar*g3^2*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MS^2/\[Mu]^2])/(16*MS^2*Pi^2) + 
          (27*lamS[fl1, mif1]*lamS[mif3, MIF1]*lamSbar[fl1, MIF1]*
            lamSbar[mif4, mif2]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) + 
          (9*lamS[MIF1, mif1]*lamS[mif3, fl1]*lamSbar[MIF1, fl1]*
            lamSbar[mif4, mif2]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) - 
          (3*MT^4*YbridgeL*YbridgeLbar*lamS[mif3, mif1]*lamSbar[mif4, mif2]*
            Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (3*MF*MT^3*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (3*MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (3*MT^4*YbridgeR*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (3*MT^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*lamu[fl1]*
            lamubar[fl1]*Log[MT^2/\[Mu]^2])/(32*MS^4*Pi^2) - 
          (3*MF^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*yQ[fl1]*yQbar[fl1])/
           (32*MS^4*Pi^2) - (3*invepsilonbar*MF^2*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*yQ[fl1]*yQbar[fl1])/(32*MS^4*Pi^2) + 
          (3*MF^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(32*MS^4*Pi^2) - 
          (27*lamS[mif3, MIF1]*lamSbar[mif4, mif2]*yT[MIF1]*yTbar[mif1])/
           (512*MS^2*Pi^2) - (9*invepsilonbar*lamS[mif3, MIF1]*
            lamSbar[mif4, mif2]*yT[MIF1]*yTbar[mif1])/(256*MS^2*Pi^2) - 
          (27*muH^2*lamS[mif3, MIF1]*lamSbar[mif4, mif2]*yT[MIF1]*
            yTbar[mif1])/(256*MS^2*MT^2*Pi^2) - (9*invepsilonbar*muH^2*
            lamS[mif3, MIF1]*lamSbar[mif4, mif2]*yT[MIF1]*yTbar[mif1])/
           (128*MS^2*MT^2*Pi^2) + (9*lamS[mif3, MIF1]*lamSbar[mif4, mif2]*
            Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[mif1])/(256*MS^2*Pi^2) + 
          (9*muH^2*lamS[mif3, MIF1]*lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2]*
            yT[MIF1]*yTbar[mif1])/(128*MS^2*MT^2*Pi^2) - 
          (43*g1^2*KroneckerDelta[mif3, mif4]*yT[mif2]*yTbar[mif1])/
           (2304*MT^2*Pi^2) + (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*
            yT[mif2]*yTbar[mif1])/(128*MT^2*Pi^2) - 
          (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*yT[mif2]*
            yTbar[mif1])/(384*MT^2*Pi^2) + (g1^2*KroneckerDelta[mif3, mif4]*
            Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1])/(384*MT^2*Pi^2) + 
          (9*yd[mif4, fl1]*ydbar[mif3, fl1]*yT[mif2]*yTbar[mif1])/
           (256*MT^2*Pi^2) + (3*invepsilonbar*yd[mif4, fl1]*ydbar[mif3, fl1]*
            yT[mif2]*yTbar[mif1])/(128*MT^2*Pi^2) - 
          (3*Log[MT^2/\[Mu]^2]*yd[mif4, fl1]*ydbar[mif3, fl1]*yT[mif2]*
            yTbar[mif1])/(128*MT^2*Pi^2) - (27*lamS[mif3, mif1]*
            lamSbar[mif4, MIF1]*yT[mif2]*yTbar[MIF1])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[mif3, mif1]*lamSbar[mif4, MIF1]*yT[mif2]*
            yTbar[MIF1])/(256*MS^2*Pi^2) - (27*muH^2*lamS[mif3, mif1]*
            lamSbar[mif4, MIF1]*yT[mif2]*yTbar[MIF1])/(256*MS^2*MT^2*Pi^2) - 
          (9*invepsilonbar*muH^2*lamS[mif3, mif1]*lamSbar[mif4, MIF1]*
            yT[mif2]*yTbar[MIF1])/(128*MS^2*MT^2*Pi^2) + 
          (9*lamS[mif3, mif1]*lamSbar[mif4, MIF1]*Log[MT^2/\[Mu]^2]*yT[mif2]*
            yTbar[MIF1])/(256*MS^2*Pi^2) + (9*muH^2*lamS[mif3, mif1]*
            lamSbar[mif4, MIF1]*Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[MIF1])/
           (128*MS^2*MT^2*Pi^2) + (3*lamS[mif3, mif1]*lamu[fl1]*yT[mif2]*
            yu[mif4, fl1])/(64*MS^2*Pi^2) + (3*invepsilonbar*lamS[mif3, mif1]*
            lamu[fl1]*yT[mif2]*yu[mif4, fl1])/(64*MS^2*Pi^2) - 
          (3*lamS[mif3, mif1]*lamu[fl1]*Log[MT^2/\[Mu]^2]*yT[mif2]*
            yu[mif4, fl1])/(64*MS^2*Pi^2) + (3*lamSbar[mif4, mif2]*
            lamubar[fl1]*yTbar[mif1]*yubar[mif3, fl1])/(64*MS^2*Pi^2) + 
          (3*invepsilonbar*lamSbar[mif4, mif2]*lamubar[fl1]*yTbar[mif1]*
            yubar[mif3, fl1])/(64*MS^2*Pi^2) - (3*lamSbar[mif4, mif2]*
            lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[mif1]*yubar[mif3, fl1])/
           (64*MS^2*Pi^2) - (9*yT[mif2]*yTbar[mif1]*yu[mif4, fl1]*
            yubar[mif3, fl1])/(256*MT^2*Pi^2) - (3*invepsilonbar*yT[mif2]*
            yTbar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1])/(128*MT^2*Pi^2) + 
          (3*Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1]*yu[mif4, fl1]*
            yubar[mif3, fl1])/(128*MT^2*Pi^2)), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (lamS[mif3, mif1]*lamSbar[mif4, mif2])/(4*MS^2) + 
        onelooporder*(-(g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
              mif4])/(40*MF^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4])/(320*MS^2*Pi^2) - 
          (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
           (120*MT^2*Pi^2) + (5*g2^2*KroneckerDelta[mif3, mif4]*
            lamS[fl1, mif1]*lamSbar[fl1, mif2])/(256*MS^2*Pi^2) + 
          (3*g2^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
            lamSbar[fl1, mif2])/(256*MS^2*Pi^2) + 
          (g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
            lamSbar[fl1, mif2])/(64*MS^2*Pi^2) + 
          (5*g2^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
            lamSbar[mif4, fl1])/(768*MS^2*Pi^2) + 
          (g2^2*iCPV^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
            lamSbar[mif4, fl1])/(256*MS^2*Pi^2) + 
          (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*
            lamSbar[mif4, fl1])/(192*MS^2*Pi^2) - 
          (3*lamS[MIF1, fl1]*lamS[mif3, mif1]*lamSbar[MIF1, mif2]*
            lamSbar[mif4, fl1])/(512*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[MIF1, fl1]*lamS[mif3, mif1]*
            lamSbar[MIF1, mif2]*lamSbar[mif4, fl1])/(256*MS^2*Pi^2) - 
          (lamS[fl1, mif1]*lamS[mif3, fl2]*lamSbar[fl1, mif2]*
            lamSbar[mif4, fl2])/(32*MS^2*Pi^2) - 
          (9*lamS[fl1, MIF1]*lamS[mif3, mif1]*lamSbar[fl1, mif2]*
            lamSbar[mif4, MIF1])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, MIF1]*lamS[mif3, mif1]*
            lamSbar[fl1, mif2]*lamSbar[mif4, MIF1])/(256*MS^2*Pi^2) + 
          (g1^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/(288*MS^2*Pi^2) + 
          (aEV*epsilonbar*g1^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (96*MS^2*Pi^2) - (3*g2^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (128*MS^2*Pi^2) - (9*aEV*epsilonbar*g2^2*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(128*MS^2*Pi^2) + 
          (g3^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/(96*MS^2*Pi^2) + 
          (aEV*epsilonbar*g3^2*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (32*MS^2*Pi^2) + (aEV*epsilonbar*g1^2*invepsilonbar*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(144*MS^2*Pi^2) - 
          (3*aEV*epsilonbar*g2^2*invepsilonbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(64*MS^2*Pi^2) + 
          (aEV*epsilonbar*g3^2*invepsilonbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(48*MS^2*Pi^2) - 
          (MF^4*YbridgeL*YbridgeLbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^4*YbridgeL*
            YbridgeLbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (MT^4*YbridgeL*YbridgeLbar*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MT^4*YbridgeL*YbridgeLbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (invepsilonbar*MF^3*MT*YbridgeLbar*
            YbridgeR*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (invepsilonbar*MF*MT^3*YbridgeLbar*YbridgeR*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (invepsilonbar*MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MF*MT^3*YbridgeL*
            YbridgeRbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (MF^4*YbridgeR*YbridgeRbar*
            lamS[mif3, mif1]*lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (invepsilonbar*MF^4*YbridgeR*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MT^4*YbridgeR*YbridgeRbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) + (invepsilonbar*MT^4*YbridgeR*
            YbridgeRbar*lamS[mif3, mif1]*lamSbar[mif4, mif2])/
           (16*MS^4*(MF^2 - MT^2)*Pi^2) - (9*lamS[fl1, mif1]*lamS[mif3, MIF1]*
            lamSbar[fl1, MIF1]*lamSbar[mif4, mif2])/(512*MS^2*Pi^2) - 
          (9*invepsilonbar*lamS[fl1, mif1]*lamS[mif3, MIF1]*
            lamSbar[fl1, MIF1]*lamSbar[mif4, mif2])/(256*MS^2*Pi^2) - 
          (3*lamS[MIF1, mif1]*lamS[mif3, fl1]*lamSbar[MIF1, fl1]*
            lamSbar[mif4, mif2])/(512*MS^2*Pi^2) - 
          (3*invepsilonbar*lamS[MIF1, mif1]*lamS[mif3, fl1]*
            lamSbar[MIF1, fl1]*lamSbar[mif4, mif2])/(256*MS^2*Pi^2) - 
          (MT^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*lamu[fl1]*lamubar[fl1])/
           (32*MS^4*Pi^2) - (invepsilonbar*MT^2*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*lamu[fl1]*lamubar[fl1])/(32*MS^4*Pi^2) + 
          (MF^4*YbridgeL*YbridgeLbar*lamS[mif3, mif1]*lamSbar[mif4, mif2]*
            Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF^3*MT*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*lamSbar[mif4, mif2]*
            Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF^3*MT*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*lamSbar[mif4, mif2]*
            Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) + 
          (MF^4*YbridgeR*YbridgeRbar*lamS[mif3, mif1]*lamSbar[mif4, mif2]*
            Log[MF^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*Pi^2) - 
          (g2^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*lamSbar[fl1, mif2]*
            Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - 
          (g2^2*KroneckerDelta[mif1, mif2]*lamS[mif3, fl1]*lamSbar[mif4, fl1]*
            Log[MS^2/\[Mu]^2])/(192*MS^2*Pi^2) + 
          (3*lamS[MIF1, fl1]*lamS[mif3, mif1]*lamSbar[MIF1, mif2]*
            lamSbar[mif4, fl1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) + 
          (9*lamS[fl1, MIF1]*lamS[mif3, mif1]*lamSbar[fl1, mif2]*
            lamSbar[mif4, MIF1]*Log[MS^2/\[Mu]^2])/(256*MS^2*Pi^2) - 
          (aEV*epsilonbar*g1^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*
            Log[MS^2/\[Mu]^2])/(144*MS^2*Pi^2) + 
          (3*aEV*epsilonbar*g2^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*
            Log[MS^2/\[Mu]^2])/(64*MS^2*Pi^2) - (aEV*epsilonbar*g3^2*
            lamS[mif3, mif1]*lamSbar[mif4, mif2]*Log[MS^2/\[Mu]^2])/
           (48*MS^2*Pi^2) + (9*lamS[fl1, mif1]*lamS[mif3, MIF1]*
            lamSbar[fl1, MIF1]*lamSbar[mif4, mif2]*Log[MS^2/\[Mu]^2])/
           (256*MS^2*Pi^2) + (3*lamS[MIF1, mif1]*lamS[mif3, fl1]*
            lamSbar[MIF1, fl1]*lamSbar[mif4, mif2]*Log[MS^2/\[Mu]^2])/
           (256*MS^2*Pi^2) - (MT^4*YbridgeL*YbridgeLbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF*MT^3*YbridgeLbar*YbridgeR*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MF*MT^3*YbridgeL*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) - (MT^4*YbridgeR*YbridgeRbar*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2])/(16*MS^4*(MF^2 - MT^2)*
            Pi^2) + (MT^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*lamu[fl1]*
            lamubar[fl1]*Log[MT^2/\[Mu]^2])/(32*MS^4*Pi^2) - 
          (MF^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*yQ[fl1]*yQbar[fl1])/
           (32*MS^4*Pi^2) - (invepsilonbar*MF^2*lamS[mif3, mif1]*
            lamSbar[mif4, mif2]*yQ[fl1]*yQbar[fl1])/(32*MS^4*Pi^2) + 
          (MF^2*lamS[mif3, mif1]*lamSbar[mif4, mif2]*Log[MF^2/\[Mu]^2]*
            yQ[fl1]*yQbar[fl1])/(32*MS^4*Pi^2) - 
          (9*lamS[mif3, MIF1]*lamSbar[mif4, mif2]*yT[MIF1]*yTbar[mif1])/
           (512*MS^2*Pi^2) - (3*invepsilonbar*lamS[mif3, MIF1]*
            lamSbar[mif4, mif2]*yT[MIF1]*yTbar[mif1])/(256*MS^2*Pi^2) - 
          (9*muH^2*lamS[mif3, MIF1]*lamSbar[mif4, mif2]*yT[MIF1]*yTbar[mif1])/
           (256*MS^2*MT^2*Pi^2) - (3*invepsilonbar*muH^2*lamS[mif3, MIF1]*
            lamSbar[mif4, mif2]*yT[MIF1]*yTbar[mif1])/(128*MS^2*MT^2*Pi^2) + 
          (3*lamS[mif3, MIF1]*lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2]*yT[MIF1]*
            yTbar[mif1])/(256*MS^2*Pi^2) + (3*muH^2*lamS[mif3, MIF1]*
            lamSbar[mif4, mif2]*Log[MT^2/\[Mu]^2]*yT[MIF1]*yTbar[mif1])/
           (128*MS^2*MT^2*Pi^2) + (25*g2^2*KroneckerDelta[mif3, mif4]*
            yT[mif2]*yTbar[mif1])/(768*MT^2*Pi^2) - 
          (g2^2*iCPV^2*KroneckerDelta[mif3, mif4]*yT[mif2]*yTbar[mif1])/
           (64*MT^2*Pi^2) + (g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*
            yT[mif2]*yTbar[mif1])/(384*MT^2*Pi^2) - 
          (g2^2*KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*yT[mif2]*
            yTbar[mif1])/(384*MT^2*Pi^2) - (3*yd[mif4, fl1]*ydbar[mif3, fl1]*
            yT[mif2]*yTbar[mif1])/(256*MT^2*Pi^2) - 
          (invepsilonbar*yd[mif4, fl1]*ydbar[mif3, fl1]*yT[mif2]*yTbar[mif1])/
           (128*MT^2*Pi^2) + (Log[MT^2/\[Mu]^2]*yd[mif4, fl1]*
            ydbar[mif3, fl1]*yT[mif2]*yTbar[mif1])/(128*MT^2*Pi^2) - 
          (9*lamS[mif3, mif1]*lamSbar[mif4, MIF1]*yT[mif2]*yTbar[MIF1])/
           (512*MS^2*Pi^2) - (3*invepsilonbar*lamS[mif3, mif1]*
            lamSbar[mif4, MIF1]*yT[mif2]*yTbar[MIF1])/(256*MS^2*Pi^2) - 
          (9*muH^2*lamS[mif3, mif1]*lamSbar[mif4, MIF1]*yT[mif2]*yTbar[MIF1])/
           (256*MS^2*MT^2*Pi^2) - (3*invepsilonbar*muH^2*lamS[mif3, mif1]*
            lamSbar[mif4, MIF1]*yT[mif2]*yTbar[MIF1])/(128*MS^2*MT^2*Pi^2) + 
          (3*lamS[mif3, mif1]*lamSbar[mif4, MIF1]*Log[MT^2/\[Mu]^2]*yT[mif2]*
            yTbar[MIF1])/(256*MS^2*Pi^2) + (3*muH^2*lamS[mif3, mif1]*
            lamSbar[mif4, MIF1]*Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[MIF1])/
           (128*MS^2*MT^2*Pi^2) + (lamS[mif3, mif1]*lamu[fl1]*yT[mif2]*
            yu[mif4, fl1])/(64*MS^2*Pi^2) + (invepsilonbar*lamS[mif3, mif1]*
            lamu[fl1]*yT[mif2]*yu[mif4, fl1])/(64*MS^2*Pi^2) - 
          (lamS[mif3, mif1]*lamu[fl1]*Log[MT^2/\[Mu]^2]*yT[mif2]*
            yu[mif4, fl1])/(64*MS^2*Pi^2) + (lamSbar[mif4, mif2]*lamubar[fl1]*
            yTbar[mif1]*yubar[mif3, fl1])/(64*MS^2*Pi^2) + 
          (invepsilonbar*lamSbar[mif4, mif2]*lamubar[fl1]*yTbar[mif1]*
            yubar[mif3, fl1])/(64*MS^2*Pi^2) - (lamSbar[mif4, mif2]*
            lamubar[fl1]*Log[MT^2/\[Mu]^2]*yTbar[mif1]*yubar[mif3, fl1])/
           (64*MS^2*Pi^2) - (3*yT[mif2]*yTbar[mif1]*yu[mif4, fl1]*
            yubar[mif3, fl1])/(256*MT^2*Pi^2) - (invepsilonbar*yT[mif2]*
            yTbar[mif1]*yu[mif4, fl1]*yubar[mif3, fl1])/(128*MT^2*Pi^2) + 
          (Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1]*yu[mif4, fl1]*
            yubar[mif3, fl1])/(128*MT^2*Pi^2)), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((8*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (45*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(720*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (30*MT^2*Pi^2) - (11*g1^2*MS^6*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(288*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(48*(-MS^2 + MT^2)^4*Pi^2) + 
         (11*g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (288*(-MS^2 + MT^2)^4*Pi^2) + (g1^2*invepsilonbar*MT^6*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (48*(-MS^2 + MT^2)^4*Pi^2) + (3*g1^2*MS^4*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*invepsilonbar*MS^4*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (9*g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^3*Pi^2) + (9*g1^2*iCPV^2*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1^2*invepsilonbar*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (3*g1^2*iCPV^2*invepsilonbar*MT^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (32*(-MS^2 + MT^2)^3*Pi^2) + (g1^2*MS^2*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(8*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(8*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*g1^2*iCPV^2*invepsilonbar*MT^2*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(32*(-MS^2 + MT^2)^2*Pi^2) + 
         (7*g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(96*(-MS^2 + MT^2)*Pi^2) + 
         (g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(48*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(8*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(48*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(16*(-MS^2 + MT^2)*Pi^2) + 
         (11*g1^2*MF^6*KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2])/
          (96*(MF^2 - MS^2)^4*Pi^2) + (g1^2*invepsilonbar*MF^6*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2])/
          (16*(MF^2 - MS^2)^4*Pi^2) - (11*g1^2*MS^6*KroneckerDelta[mif3, 
            mif4]*yQ[mif1]*yQbar[mif2])/(96*(MF^2 - MS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*MS^6*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)^4*Pi^2) - 
         (3*g1^2*MF^4*KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2])/
          (8*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*MF^4*KroneckerDelta[mif3, 
            mif4]*yQ[mif1]*yQbar[mif2])/(8*(MF^2 - MS^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*MF^4*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2])/(4*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*invepsilonbar*MF^4*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2])/(4*(MF^2 - MS^2)^3*Pi^2) + 
         (3*g1^2*MS^4*KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2])/
          (32*(MF^2 - MS^2)^3*Pi^2) - (3*g1^2*iCPV^2*MS^4*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2])/
          (8*(MF^2 - MS^2)^3*Pi^2) + (g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2])/
          (4*(MF^2 - MS^2)^3*Pi^2) - (g1^2*iCPV^2*MF^2*KroneckerDelta[mif3, 
            mif4]*yQ[mif1]*yQbar[mif2])/(4*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MF^2*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2])/(4*(MF^2 - MS^2)^2*Pi^2) + 
         (5*g1^2*MS^2*KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2])/
          (16*(MF^2 - MS^2)^2*Pi^2) - (g1^2*iCPV^2*MS^2*KroneckerDelta[mif3, 
            mif4]*yQ[mif1]*yQbar[mif2])/(4*(MF^2 - MS^2)^2*Pi^2) + 
         (5*g1^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MS^2*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2])/(4*(MF^2 - MS^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)*Pi^2) - 
         (9*MF^4*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
         (3*invepsilonbar*MF^4*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
         (9*MS^4*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (128*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
         (3*invepsilonbar*MS^4*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
         (3*MS^2*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
         (3*invepsilonbar*MS^2*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) - 
         (9*MS^4*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*invepsilonbar*MS^4*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MT^4*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (128*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*invepsilonbar*MT^4*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*MS^2*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
         (3*invepsilonbar*MS^2*lamu[mif4]*lamubar[mif3]*yQ[mif1]*yQbar[mif2])/
          (32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*MF^6*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)^4*Pi^2) + 
         (g1^2*MF^4*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(4*(MF^2 - MS^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MF^4*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*
           yQ[mif1]*yQbar[mif2])/(4*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MF^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*
           yQ[mif1]*yQbar[mif2])/(4*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(6*(MF^2 - MS^2)*Pi^2) + 
         (3*MF^4*lamu[mif4]*lamubar[mif3]*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) + 
         (g1^2*MS^6*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MS^4*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*
           yQ[mif1]*yQbar[mif2])/(4*(MF^2 - MS^2)^3*Pi^2) - 
         (5*g1^2*MS^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*
           yQ[mif1]*yQbar[mif2])/(4*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(48*(MF^2 - MS^2)*Pi^2) - 
         (3*MS^4*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(64*(MF^2 - MS^2)^2*(MF^2 - MT^2)*Pi^2) - 
         (3*MS^2*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(32*(MF^2 - MS^2)*(MF^2 - MT^2)*Pi^2) + 
         (3*MS^4*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*MS^2*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(32*(MF^2 - MT^2)*(-MS^2 + MT^2)*Pi^2) - 
         (3*MT^4*lamu[mif4]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2])/(64*(MF^2 - MT^2)*(-MS^2 + MT^2)^2*Pi^2)), 
      alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-48*g1^4*MF^10*MS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 192*g1^4*MF^8*MS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          288*g1^4*MF^6*MS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 192*g1^4*MF^4*MS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 48*g1^4*MF^2*MS^10*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          2*g1^4*MF^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 248*g1^4*MF^8*MS^2*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 1012*g1^4*MF^6*MS^4*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          1528*g1^4*MF^4*MS^6*MT^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 1022*g1^4*MF^2*MS^8*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          256*g1^4*MS^10*MT^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 375*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif3, mif4]*
           yQ[mif1]*yQbar[mif2] - 180*g1^2*iCPV^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2] - 
          990*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2] + 180*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, 
            mif4]*yQ[mif1]*yQbar[mif2] + 765*g1^2*MF^4*MS^6*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2] + 
          180*g1^2*iCPV^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*yQ[mif1]*
           yQbar[mif2] - 150*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           yQ[mif1]*yQbar[mif2] - 180*g1^2*iCPV^2*MF^2*MS^8*MT^2*
           KroneckerDelta[mif3, mif4]*yQ[mif1]*yQbar[mif2] - 
          30*g1^2*MF^8*MS^2*MT^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*
           yQ[mif1]*yQbar[mif2] - 360*g1^2*MF^6*MS^4*MT^2*
           KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] + 360*g1^2*iCPV^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, 
            mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] + 
          720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] - 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MF^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] - 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MF^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] + 30*g1^2*MF^8*MS^2*MT^2*
           KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] + 360*g1^2*MF^6*MS^4*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] - 360*g1^2*iCPV^2*MF^6*MS^4*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] - 720*g1^2*MF^4*MS^6*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2] + 360*g1^2*iCPV^2*MF^4*MS^6*
           MT^2*KroneckerDelta[mif3, mif4]*Log[MS^2/\[Mu]^2]*yQ[mif1]*
           yQbar[mif2] + 240*g1^2*MF^2*MS^8*MT^2*KroneckerDelta[mif3, mif4]*
           Log[MS^2/\[Mu]^2]*yQ[mif1]*yQbar[mif2]))/(2880*MF^2*MS^2*
         (MF^2 - MS^2)^4*MT^2*Pi^2), alphaOqebar[mif1_, mif2_, mif3_, 
        mif4_] -> onelooporder*((2*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(45*MF^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (2880*MS^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(120*MT^2*Pi^2) + 
         (25*g1^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1])/(1152*MS^2*Pi^2) + 
         (3*g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1])/(128*MS^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*
           lamSbar[mif2, fl1])/(32*MS^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*lamS[mif1, fl1]*lamSbar[mif2, fl1]*
           Log[MS^2/\[Mu]^2])/(32*MS^2*Pi^2) - 
         (9*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yl[fl1, mif3]*
           ylbar[fl2, mif4])/(128*MS^2*Pi^2) - 
         (3*invepsilonbar*lamS[mif1, fl1]*lamSbar[mif2, fl2]*yl[fl1, mif3]*
           ylbar[fl2, mif4])/(64*MS^2*Pi^2) + 
         (3*lamS[mif1, fl1]*lamSbar[mif2, fl2]*Log[MS^2/\[Mu]^2]*
           yl[fl1, mif3]*ylbar[fl2, mif4])/(64*MS^2*Pi^2) + 
         (11*g1^2*MF^6*KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (384*(MF^2 - MS^2)^4*Pi^2) + (g1^2*invepsilonbar*MF^6*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (64*(MF^2 - MS^2)^4*Pi^2) - (11*g1^2*MS^6*KroneckerDelta[mif1, 
            mif2]*yQ[mif3]*yQbar[mif4])/(384*(MF^2 - MS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*MS^6*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^4*Pi^2) - 
         (3*g1^2*MF^4*KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (32*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*iCPV^2*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (32*(MF^2 - MS^2)^3*Pi^2) - (g1^2*invepsilonbar*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (g1^2*iCPV^2*invepsilonbar*MF^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^3*Pi^2) + (3*g1^2*MS^4*KroneckerDelta[mif1, mif2]*
           yQ[mif3]*yQbar[mif4])/(128*(MF^2 - MS^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (32*(MF^2 - MS^2)^3*Pi^2) + (g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (64*(MF^2 - MS^2)^3*Pi^2) - (g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (16*(MF^2 - MS^2)^3*Pi^2) - (g1^2*iCPV^2*MF^2*KroneckerDelta[mif1, 
            mif2]*yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MF^2*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (5*g1^2*MS^2*KroneckerDelta[mif1, mif2]*yQ[mif3]*yQbar[mif4])/
          (64*(MF^2 - MS^2)^2*Pi^2) - (g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, 
            mif2]*yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (5*g1^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*iCPV^2*invepsilonbar*MS^2*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4])/(16*(MF^2 - MS^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)*Pi^2) - 
         (9*MF^2*lamS[mif1, fl1]*lamSbar[mif2, fl1]*yQ[mif3]*yQbar[mif4])/
          (128*(MF^2 - MS^2)^2*Pi^2) - (3*invepsilonbar*MF^2*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*
           Pi^2) + (9*MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl1]*yQ[mif3]*
           yQbar[mif4])/(128*(MF^2 - MS^2)^2*Pi^2) + 
         (3*invepsilonbar*MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl1]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (3*lamS[mif1, fl1]*lamSbar[mif2, fl1]*yQ[mif3]*yQbar[mif4])/
          (128*(MF^2 - MS^2)*Pi^2) + (3*invepsilonbar*lamS[mif1, fl1]*
           lamSbar[mif2, fl1]*yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)*Pi^2) - 
         (g1^2*MF^6*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^4*Pi^2) + 
         (g1^2*MF^4*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (g1^2*iCPV^2*MF^4*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MF^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MF^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(24*(MF^2 - MS^2)*Pi^2) + 
         (3*MF^2*lamS[mif1, fl1]*lamSbar[mif2, fl1]*Log[MF^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*MS^6*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^3*Pi^2) + 
         (g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^3*Pi^2) - 
         (5*g1^2*MS^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) + 
         (g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(16*(MF^2 - MS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(192*(MF^2 - MS^2)*Pi^2) - 
         (3*MS^2*lamS[mif1, fl1]*lamSbar[mif2, fl1]*Log[MS^2/\[Mu]^2]*
           yQ[mif3]*yQbar[mif4])/(64*(MF^2 - MS^2)^2*Pi^2) - 
         (3*lamS[mif1, fl1]*lamSbar[mif2, fl1]*Log[MS^2/\[Mu]^2]*yQ[mif3]*
           yQbar[mif4])/(64*(MF^2 - MS^2)*Pi^2)), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((4*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (45*MF^2*Pi^2) + (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(1440*MS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (60*MT^2*Pi^2) + (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2])/(192*MS^2*Pi^2) + 
         (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2])/(64*MS^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2])/(48*MS^2*Pi^2) - 
         (11*g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (576*(-MS^2 + MT^2)^4*Pi^2) - (g1^2*invepsilonbar*MS^6*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (96*(-MS^2 + MT^2)^4*Pi^2) + (11*g1^2*MT^6*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3])/(576*(-MS^2 + MT^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(96*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) - (9*g1^2*iCPV^2*MS^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^3*Pi^2) + (g1^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MS^4*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^3*Pi^2) - (9*g1^2*MT^4*KroneckerDelta[mif1, 
            mif2]*lamu[mif4]*lamubar[mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) + 
         (9*g1^2*iCPV^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(128*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*invepsilonbar*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*invepsilonbar*MT^4*KroneckerDelta[mif1, mif2]*
           lamu[mif4]*lamubar[mif3])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (g1^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (16*(-MS^2 + MT^2)^2*Pi^2) - (3*g1^2*iCPV^2*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (g1^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (16*(-MS^2 + MT^2)^2*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MS^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1^2*iCPV^2*MT^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) - (3*g1^2*iCPV^2*invepsilonbar*MT^2*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (64*(-MS^2 + MT^2)^2*Pi^2) + (7*g1^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3])/
          (192*(-MS^2 + MT^2)*Pi^2) - (9*MS^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif2]*lamu[mif4]*lamubar[mif3])/(128*(-MS^2 + MT^2)^2*
           Pi^2) - (3*invepsilonbar*MS^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*
           lamu[mif4]*lamubar[mif3])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MT^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*lamu[mif4]*lamubar[mif3])/
          (128*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamS[fl1, mif1]*
           lamSbar[fl1, mif2]*lamu[mif4]*lamubar[mif3])/(64*(-MS^2 + MT^2)^2*
           Pi^2) - (3*lamS[fl1, mif1]*lamSbar[fl1, mif2]*lamu[mif4]*
           lamubar[mif3])/(128*(-MS^2 + MT^2)*Pi^2) - 
         (3*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl1, mif2]*lamu[mif4]*
           lamubar[mif3])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*lamSbar[fl1, mif2]*
           Log[MS^2/\[Mu]^2])/(48*MS^2*Pi^2) + 
         (g1^2*MS^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(96*(-MS^2 + MT^2)^4*Pi^2) - 
         (g1^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MS^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (g1^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(16*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*g1^2*iCPV^2*MS^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(192*(-MS^2 + MT^2)*Pi^2) + 
         (3*MS^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (3*lamS[fl1, mif1]*lamSbar[fl1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MS^2/\[Mu]^2])/(64*(-MS^2 + MT^2)*Pi^2) - 
         (g1^2*MT^6*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(96*(-MS^2 + MT^2)^4*Pi^2) + 
         (3*g1^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) - 
         (3*g1^2*iCPV^2*MT^4*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^3*Pi^2) + 
         (3*g1^2*iCPV^2*MT^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*
           lamubar[mif3]*Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(32*(-MS^2 + MT^2)*Pi^2) - 
         (3*MT^2*lamS[fl1, mif1]*lamSbar[fl1, mif2]*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (43*g1^2*KroneckerDelta[mif3, mif4]*yT[mif2]*yTbar[mif1])/
          (576*MT^2*Pi^2) + (g1^2*iCPV^2*KroneckerDelta[mif3, mif4]*yT[mif2]*
           yTbar[mif1])/(32*MT^2*Pi^2) - (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*yT[mif2]*yTbar[mif1])/(96*MT^2*Pi^2) - 
         (9*MS^2*lamu[mif4]*lamubar[mif3]*yT[mif2]*yTbar[mif1])/
          (128*(-MS^2 + MT^2)^2*Pi^2) - (3*invepsilonbar*MS^2*lamu[mif4]*
           lamubar[mif3]*yT[mif2]*yTbar[mif1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (9*MT^2*lamu[mif4]*lamubar[mif3]*yT[mif2]*yTbar[mif1])/
          (128*(-MS^2 + MT^2)^2*Pi^2) + (3*invepsilonbar*MT^2*lamu[mif4]*
           lamubar[mif3]*yT[mif2]*yTbar[mif1])/(64*(-MS^2 + MT^2)^2*Pi^2) - 
         (3*lamu[mif4]*lamubar[mif3]*yT[mif2]*yTbar[mif1])/
          (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamu[mif4]*
           lamubar[mif3]*yT[mif2]*yTbar[mif1])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (3*MS^2*lamu[mif4]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yT[mif2]*
           yTbar[mif1])/(64*(-MS^2 + MT^2)^2*Pi^2) + 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*yT[mif2]*
           yTbar[mif1])/(96*MT^2*Pi^2) - (3*MT^2*lamu[mif4]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1])/(64*(-MS^2 + MT^2)^2*
           Pi^2) + (3*lamu[mif4]*lamubar[mif3]*Log[MT^2/\[Mu]^2]*yT[mif2]*
           yTbar[mif1])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*lamS[fl1, mif1]*lamu[mif4]*yT[mif2]*yu[fl1, mif3])/
          (128*MT^2*Pi^2) + (3*invepsilonbar*lamS[fl1, mif1]*lamu[mif4]*
           yT[mif2]*yu[fl1, mif3])/(64*MT^2*Pi^2) - 
         (9*lamS[fl1, mif1]*lamu[mif4]*yT[mif2]*yu[fl1, mif3])/
          (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamS[fl1, mif1]*
           lamu[mif4]*yT[mif2]*yu[fl1, mif3])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*MS^2*lamS[fl1, mif1]*lamu[mif4]*yT[mif2]*yu[fl1, mif3])/
          (128*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*invepsilonbar*MS^2*
           lamS[fl1, mif1]*lamu[mif4]*yT[mif2]*yu[fl1, mif3])/
          (64*MT^2*(-MS^2 + MT^2)*Pi^2) - (3*lamS[fl1, mif1]*lamu[mif4]*
           Log[MS^2/\[Mu]^2]*yT[mif2]*yu[fl1, mif3])/(64*MT^2*Pi^2) - 
         (3*MS^2*lamS[fl1, mif1]*lamu[mif4]*Log[MS^2/\[Mu]^2]*yT[mif2]*
           yu[fl1, mif3])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (3*lamS[fl1, mif1]*lamu[mif4]*Log[MT^2/\[Mu]^2]*yT[mif2]*
           yu[fl1, mif3])/(64*(-MS^2 + MT^2)*Pi^2) + 
         (9*lamSbar[fl1, mif2]*lamubar[mif3]*yTbar[mif1]*yubar[fl1, mif4])/
          (128*MT^2*Pi^2) + (3*invepsilonbar*lamSbar[fl1, mif2]*lamubar[mif3]*
           yTbar[mif1]*yubar[fl1, mif4])/(64*MT^2*Pi^2) - 
         (9*lamSbar[fl1, mif2]*lamubar[mif3]*yTbar[mif1]*yubar[fl1, mif4])/
          (128*(-MS^2 + MT^2)*Pi^2) - (3*invepsilonbar*lamSbar[fl1, mif2]*
           lamubar[mif3]*yTbar[mif1]*yubar[fl1, mif4])/(64*(-MS^2 + MT^2)*
           Pi^2) + (9*MS^2*lamSbar[fl1, mif2]*lamubar[mif3]*yTbar[mif1]*
           yubar[fl1, mif4])/(128*MT^2*(-MS^2 + MT^2)*Pi^2) + 
         (3*invepsilonbar*MS^2*lamSbar[fl1, mif2]*lamubar[mif3]*yTbar[mif1]*
           yubar[fl1, mif4])/(64*MT^2*(-MS^2 + MT^2)*Pi^2) - 
         (3*lamSbar[fl1, mif2]*lamubar[mif3]*Log[MS^2/\[Mu]^2]*yTbar[mif1]*
           yubar[fl1, mif4])/(64*MT^2*Pi^2) - (3*MS^2*lamSbar[fl1, mif2]*
           lamubar[mif3]*Log[MS^2/\[Mu]^2]*yTbar[mif1]*yubar[fl1, mif4])/
          (64*MT^2*(-MS^2 + MT^2)*Pi^2) + (3*lamSbar[fl1, mif2]*lamubar[mif3]*
           Log[MT^2/\[Mu]^2]*yTbar[mif1]*yubar[fl1, mif4])/
          (64*(-MS^2 + MT^2)*Pi^2) + (9*yT[mif2]*yTbar[mif1]*yu[fl1, mif3]*
           yubar[fl1, mif4])/(128*MT^2*Pi^2) + (3*invepsilonbar*yT[mif2]*
           yTbar[mif1]*yu[fl1, mif3]*yubar[fl1, mif4])/(64*MT^2*Pi^2) - 
         (3*Log[MT^2/\[Mu]^2]*yT[mif2]*yTbar[mif1]*yu[fl1, mif3]*
           yubar[fl1, mif4])/(64*MT^2*Pi^2) - 
         (9*lamS[fl1, mif1]*lamSbar[fl2, mif2]*yu[fl1, mif3]*
           yubar[fl2, mif4])/(128*MS^2*Pi^2) - 
         (3*invepsilonbar*lamS[fl1, mif1]*lamSbar[fl2, mif2]*yu[fl1, mif3]*
           yubar[fl2, mif4])/(64*MS^2*Pi^2) + 
         (3*lamS[fl1, mif1]*lamSbar[fl2, mif2]*Log[MS^2/\[Mu]^2]*
           yu[fl1, mif3]*yubar[fl2, mif4])/(64*MS^2*Pi^2)), 
      alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-48*g1^4*MF^2*MS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g1^4*MF^2*MT^2*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 256*g1^4*MS^2*MT^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          15*g1^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2] - 45*g1^2*iCPV^2*MF^2*MT^2*KroneckerDelta[mif3, 
            mif4]*lamS[fl1, mif1]*lamSbar[fl1, mif2] - 60*g1^2*invepsilonbar*
           MF^2*MT^2*KroneckerDelta[mif3, mif4]*lamS[fl1, mif1]*
           lamSbar[fl1, mif2] + 60*g1^2*MF^2*MT^2*KroneckerDelta[mif3, mif4]*
           lamS[fl1, mif1]*lamSbar[fl1, mif2]*Log[MS^2/\[Mu]^2] - 
          405*MF^2*MT^2*lamS[fl1, mif1]*lamSbar[fl2, mif2]*yd[fl1, mif3]*
           ydbar[fl2, mif4] - 270*invepsilonbar*MF^2*MT^2*lamS[fl1, mif1]*
           lamSbar[fl2, mif2]*yd[fl1, mif3]*ydbar[fl2, mif4] + 
          270*MF^2*MT^2*lamS[fl1, mif1]*lamSbar[fl2, mif2]*Log[MS^2/\[Mu]^2]*
           yd[fl1, mif3]*ydbar[fl2, mif4] + 215*g1^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*yT[mif2]*yTbar[mif1] - 
          90*g1^2*iCPV^2*MF^2*MS^2*KroneckerDelta[mif3, mif4]*yT[mif2]*
           yTbar[mif1] + 30*g1^2*invepsilonbar*MF^2*MS^2*KroneckerDelta[mif3, 
            mif4]*yT[mif2]*yTbar[mif1] - 30*g1^2*MF^2*MS^2*
           KroneckerDelta[mif3, mif4]*Log[MT^2/\[Mu]^2]*yT[mif2]*
           yTbar[mif1] - 405*MF^2*MS^2*yd[fl1, mif3]*ydbar[fl1, mif4]*
           yT[mif2]*yTbar[mif1] - 270*invepsilonbar*MF^2*MS^2*yd[fl1, mif3]*
           ydbar[fl1, mif4]*yT[mif2]*yTbar[mif1] + 270*MF^2*MS^2*
           Log[MT^2/\[Mu]^2]*yd[fl1, mif3]*ydbar[fl1, mif4]*yT[mif2]*
           yTbar[mif1]))/(5760*MF^2*MS^2*MT^2*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-9*MT^2*lamS[fl1, mif1]*lamSbar[mif4, fl2]*
           yd[fl1, mif3]*ylbar[fl2, mif2] - 6*invepsilonbar*MT^2*
           lamS[fl1, mif1]*lamSbar[mif4, fl2]*yd[fl1, mif3]*
           ylbar[fl2, mif2] + 6*MT^2*lamS[fl1, mif1]*lamSbar[mif4, fl2]*
           Log[MS^2/\[Mu]^2]*yd[fl1, mif3]*ylbar[fl2, mif2] + 
          4*MS^2*yd[mif4, mif3]*ylbar[mif1, mif2]*yT[fl1]*yTbar[fl1]))/
        (64*MS^2*MT^2*Pi^2), alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*MS^2*MT^2*lamS[mif3, fl1]*lamu[mif4]*
           ylbar[mif1, mif2]*yT[fl1] + 3*MT^4*lamS[mif3, fl1]*lamu[mif4]*
           ylbar[mif1, mif2]*yT[fl1] + 3*MS^2*MT^2*lamS[mif3, fl1]*lamu[mif4]*
           Log[MS^2/\[Mu]^2]*ylbar[mif1, mif2]*yT[fl1] - 
          3*MS^2*MT^2*lamS[mif3, fl1]*lamu[mif4]*Log[MT^2/\[Mu]^2]*
           ylbar[mif1, mif2]*yT[fl1] - 2*MS^4*ylbar[mif1, mif2]*yT[fl1]*
           yTbar[fl1]*yubar[mif3, mif4] + 4*MS^2*MT^2*ylbar[mif1, mif2]*
           yT[fl1]*yTbar[fl1]*yubar[mif3, mif4] - 2*MT^4*ylbar[mif1, mif2]*
           yT[fl1]*yTbar[fl1]*yubar[mif3, mif4]))/(32*MT^2*(-MS^2 + MT^2)^2*
         Pi^2), alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 0, alphaWeinbergbar[mif1_, mif2_] -> 0}, 
     {g1 -> g1*(1 + (onelooporder*((77*g1^2*invepsilonbar)/(48*Pi^2) - 
            (4*g1^2*Log[MF^2/\[Mu]^2])/(3*Pi^2) - (g1^2*Log[MS^2/\[Mu]^2])/
             (48*Pi^2) - (g1^2*Log[MT^2/\[Mu]^2])/(4*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((19*g2^2*invepsilonbar)/(24*Pi^2) - 
            (g2^2*Log[MF^2/\[Mu]^2])/(2*Pi^2) - (g2^2*Log[MS^2/\[Mu]^2])/
             (8*Pi^2) - (g2^2*Log[MT^2/\[Mu]^2])/(6*Pi^2)))/2), 
      g3 -> g3*(1 + (onelooporder*((5*g3^2*invepsilonbar)/(32*Pi^2) - 
            (g3^2*Log[MF^2/\[Mu]^2])/(8*Pi^2) - (g3^2*Log[MS^2/\[Mu]^2])/
             (32*Pi^2)))/2)}}

